A Smooth Transition from Giant Planets to Brown Dwarfs from the Radial Occurrence Distribution

Measuring the occurrence rates of celestial objects is a valuable way to study their origins and evolution. Giant planets and brown dwarfs produce large Doppler signatures that are easily detectable by modern instrumentation, and legacy radial velocity (RV) surveys have now achieved full orbital coverage for periods <~30 years. However, the Doppler method's sensitivity to companion minimum mass M_c sin i -- as opposed to true mass M_c -- prevents unambiguous characterization using RVs alone, as purported giant planets may be brown dwarfs or stars on inclined orbits. Here we combined legacy RVs with absolute astrometry to re-fit the orbits of 194 companions from the California Legacy Survey. Around 40% (7/18) of the "brown dwarfs" (M_c sin i = 13-80 M_Jup) we refit had true masses above 80 M_Jup. We incorporated our orbital posteriors and target sensitivity maps into a Poisson likelihood model to calculate occurrence as a function of true companion mass M_c (0.8-80 M_Jup) and separation a (0.3-30 AU). The semi-major axis distributions of objects in this range vary smoothly with mass, with Jupiter analogs favoring an abrupt increase in occurrence near 1 AU and brown dwarfs exhibiting a gradual enhancement at wider separations. Marginalized companion occurrence between 1-10 AU decreases smoothly with mass, with brown dwarfs having the lowest occurrence rate: 1.1 (+0.5, -0.4)%. Jupiter analogs are 10 times as common as brown dwarfs per mass interval in this range, demonstrating that the brown dwarf desert extends to 10 AU. The smooth variation in these distributions disfavors a sharp transition mass between "bottom-up" core accretion and "top-down" gravitational instability formation mechanisms, and rather suggests that these processes may produce companions in overlapping mass ranges.

==> anc/companion_fits_table_with_tp.csv <==
CPS Name,Lit. Name,system_name,sysname,cps_identifier,Msini_pre_med,Msini_pre_high,Msini_pre_low,a_pre_med,a_pre_high,a_pre_low,ecc_pre_med,ecc_pre_high,ecc_pre_low,comp_ind,teff,teff_err,feh,feh_err,logg,logg_err,Rstar,Rstar_err,Mstar,Mstar_err,Vmag,BV_color,parallax,a_post_low,a_post_med,a_post_high,Mtrue_post_low,Mtrue_post_med,Mtrue_post_high,ecc_post_low,ecc_post_med,ecc_post_high,om_post_low,om_post_med,om_post_high,inc_post_low,inc_post_med,inc_post_high,asc_post_low,asc_post_med,asc_post_high,per_post_low,per_post_med,per_post_high,tp_post_low,tp_post_med,tp_post_high,dmu,dmu_err,signif_dmu
BD-103166 b,BD-103166 b,BD-103166,BD-103166,bd-103166,0.449,0.017,0.017,0.04501,0.00064,0.00066,0.022,0.024,0.015,0,5382.6,78.5,0.37,0.057,4.465,0.03,0.97,0.021,1.0,0.044,5.0,0.9,0.01182,0.0006100451373322394,0.0449541635266285,0.000581411633205707,0.05583913618569997,0.5123713855087292,0.24210066570390454,0.011544671421691275,0.01636220305658045,0.01934096728019118,121.49963068470905,-20.855936746400833,160.0716410303918,39.723072546938766,89.41394401429811,39.351061813461754,124.57673111972693,181.4515873425861,124.19747458801902,2.051478790621175e-05,3.487945170020826,2.0634274472186576e-05,1.0361984758637846,2455198.360725522,0.9325844198465347,0.0,100000000.0,False
GL 317 b,GL 317 b,GL 317,GL317,gl317,1.852,0.037,0.037,1.1799,0.0076,0.0076,0.098,0.016,0.016,0,3492.7,44.6,0.301,0.076,4.822,0.012,0.432,0.008,0.453,0.009,13.2266,1.6,0.06577,0.00764455270517117,1.1820599288650906,0.007798940954291567,0.21103365682719355,2.0983057427064136,0.8346280773981993,0.015199433585476818,0.10755797078367152,0.015275188791169264,14.327853932820773,-21.265321976424154,14.612798931450047,38.71675421419443,90.01888190071644,37.41874147416084,122.24994659923132,175.459853847891,126.69945746555538,0.5584185145077072,695.5538970446695,0.5699860671527404,31.799728483892977,2455800.6560732205,25.470086520537734,0.0,100000000.0,False
GL 317 c,GL 317 c,GL 317,GL317,gl317,1.673,0.078,0.075,5.78,0.74,0.38,0.248,0.11,0.074,1,3492.7,44.6,0.301,0.076,4.822,0.012,0.432,0.008,0.453,0.009,13.2266,1.6,0.06577,0.23067878904780503,5.465570470303798,0.2731527305194765,0.25182448905975274,1.944999187232679,1.0754412731202068,0.06291197367881712,0.18625140971757823,0.06543244601850759,15.69178089104939,126.44966059528936,16.82053410183984,40.742314621054454,87.72391275050556,43.99289720359202,120.50211820092694,178.29035506963288,122.93570979564328,428.6456439713538,6917.022796640832,518.2002726590554,268.2916143448092,2456896.103179033,316.6692039426416,0.0,100000000.0,False
GL 687 b,GL 687 b,GL 687,GL687,gl687,0.0553,0.0047,0.0047,0.1658,0.0012,0.0012,0.153,0.077,0.08,0,3561.3,41.8,0.063,0.078,4.859,0.01,0.397,0.008,0.418,0.009,10.8705,1.5,0.21978,0.0011949340173469103,0.16580811810088766,0.001167618886787014,0.009197002794225896,0.06252100523295667,0.03532002811463969,0.053243268436140766,0.07678276316124577,0.07297008500115398,85.9050073693592,52.199476115555626,60.86134957674297,42.53651964750026,89.70251945994187,42.27251953095384,122.71130037380496,181.1935802223112,121.44175523163102,0.01411522707495294,38.13299243316573,0.014444022368678588,6.4721249914728105,2455205.828219954,17.30290830368176,0.1031321510672569,0.0504646189510822,False
GL 876 d,GL 876 d,GL 876,GL876,gl876,0.0184,0.0016,0.0015,0.02183,0.00018,0.00019,0.273,0.093,0.098,0,3293.7,48.4,0.213,0.064,4.875,0.012,0.367,0.008,0.37,0.009,11.8087,1.6,0.21387,0.00019401033673705284,0.02182827399158175,0.00018678232598891634,0.0018206067763652176,0.021385905625610924,0.0017847983530793164,0.09507314206817435,0.27154014593551246,0.09626101710154666,,,,,,,,,,,,,,,,0.1722971051931381,0.0903926789760589,False
GL 876 c,GL 876 c,GL 876,GL876,gl876,0.698,0.013,0.013,0.1363,0.0011,0.0011,0.0055,0.0064,0.004,1,3293.7,48.4,0.213,0.064,4.875,0.012,0.367,0.008,0.37,0.009,11.8087,1.6,0.21387,0.0011110477169171407,0.1362898677086857,0.0010859899860116706,0.015244746496447803,0.8104965365198071,0.015028616269021078,0.005134769556154874,0.005492957310654663,0.005128403694544679,,,,,,,,,,,,,,,,0.1722971051931381,0.0903926789760589,False
GL 876 b,GL 876 b,GL 876,GL876,gl876,2.108,0.036,0.036,0.2177,0.0018,0.0018,0.0019,0.0022,0.0013,2,3293.7,48.4,0.213,0.064,4.875,0.012,0.367,0.008,0.37,0.009,11.8087,1.6,0.21387,0.0017966796190488354,0.217730751143072,0.0017712212474502442,0.04085476804496446,2.4477923656893443,0.04112647779448375,0.0017610140833776169,0.0019128791407503943,0.0017324513946522303,,,,,,,,,,,,,,,,0.1722971051931381,0.0903926789760589,False
HD 104067 b,HD 104067 b,HD 104067,HD104067,104067,0.202,0.017,0.017,0.2673,0.0032,0.0033,0.247,0.08,0.082,0,4939.0,63.8,0.087,0.059,4.564,0.024,0.781,0.014,0.818,0.03,6.338,0.99,0.04908,0.003300042788612234,0.26752384424912085,0.003212087295813071,0.035675710022239016,0.2217515452500958,0.12965312066741833,0.10386001566369954,0.259387204312974,0.09760308702488257,22.414060134604775,-0.7664059231063277,20.250244739269508,42.58580109801135,89.83082628846117,43.34743886399369,121.22229983232663,179.36738437899535,123.2369058265235,0.028365406898245737,55.8750697863526,0.025629035252848098,43.955546346027404,2455205.914088593,9.794270058628172,0.1218822002410888,0.0491750314831733,False
HD 10697 b,HD 10697 b,HD 10697,HD10697,10697,6.39,0.13,0.13,2.156,0.02,0.02,0.0998,0.0082,0.0082,0,5645.1,98.4,0.16,0.06,3.958,0.022,1.863,0.045,1.156,0.032,3.7284,0.665,0.03016,0.020127800977618904,2.1593914337793354,0.019806822811671676,0.3211258396134937,6.771138214005305,0.9032442072917828,0.005794851866133127,0.10369972744603242,0.005783000933243063,3.765094271049378,118.41917078587525,3.7934497482554406,25.999283666525088,89.75127023710937,24.47243789186743,17.517421728495435,206.349124066137,18.03300943029177,0.47447273028296877,1075.2138916549015,0.48340750514853426,11.094263305421919,2454726.6808738895,11.054853151086718,0.2191398739814758,0.0530907548964023,True
HD 107148 c,HD 107148c,HD 107148,HD107148,107148,0.0626,0.0097,0.0098,0.1406,0.0018,0.0018,0.34,0.13,0.16,0,5752.9,86.2,0.296,0.058,4.345,0.028,1.169,0.027,1.105,0.043,4.4713,0.66,0.02021,0.0018628750764687618,0.1407456955381241,0.0018317678956418781,0.014242778897385996,0.06826794540939266,0.03626638565929892,0.14891984277979659,0.295148691752282,0.12929570507689198,32.58293593200107,-34.568669843315696,29.41354600926841,39.59563760512052,93.009184845735,43.53306271640861,115.92329793937157,167.28235836442815,130.84511496246887,0.0024971431776599218,18.325557939537237,0.0022227763498285924,3.2267522891052067,2455197.77029166,1.1015460737980902,0.034481506794691,0.0545037500560283,False
HD 107148 b,HD 107148 b,HD 107148,HD107148,107148,0.203,0.015,0.015,0.3668,0.0047,0.0048,0.174,0.071,0.075,1,5752.9,86.2,0.296,0.058,4.345,0.028,1.169,0.027,1.105,0.043,4.4713,0.66,0.02021,0.004812040222559433,0.36702900881141837,0.004826779418294624,0.03130176078773958,0.23146007463325868,0.12059888925456691,0.07028379630290019,0.14230360125966937,0.06881995533296978,22.412507288034305,-119.29838326760844,28.998898776103303,41.39686774119567,89.59037222047618,42.02586814016291,128.58094675414435,187.203813252816,117.4104465113708,0.021596278224890852,77.17750952874779,0.021223574127176903,5.029517929535359,2455194.7053691945,5.019428855739534,0.034481506794691,0.0545037500560283,False
HD 108874 b,HD 108874 b,HD 108874,HD108874,108874,1.32,0.047,0.047,1.053,0.016,0.016,0.144,0.016,0.016,0,5570.0,90.9,0.221,0.061,4.359,0.032,1.091,0.026,0.996,0.046,4.5803,0.71,0.01677,0.017098524038375196,1.0526506836802636,0.016525361154464457,0.1713361506540234,1.503051119889543,0.7435250584181106,0.01496879867563608,0.13638947467404422,0.014618786237740655,6.175740584100765,-140.63571711048755,6.389200737444099,40.098667879921976,91.31856003177093,41.79012964682853,117.86412410588505,171.6244316201538,132.12399297538644,0.21966859589753085,395.2831661552141,0.22261856818840897,6.751426986884326,2455236.4498231118,6.797078207600862,0.0671096071600914,0.0479697734117507,False
HD 108874 c,HD 108874c,HD 108874,HD108874,108874,1.14,0.052,0.05,2.83,0.044,0.045,0.265,0.03,0.031,1,5570.0,90.9,0.221,0.061,4.359,0.032,1.091,0.026,0.996,0.046,4.5803,0.71,0.01677,0.04706928751192896,2.8369898087500895,0.04526971765290755,0.16668517385607062,1.355570026736382,0.7143296898448444,0.026900005062741483,0.21751206972788795,0.027076916530293343,7.602536641237679,14.060587379155411,7.822524855335221,42.606793196215015,89.51245021436048,42.256868342603525,126.58114593568602,184.30874965470483,122.46210618054889,7.722506741739835,1748.9655929199857,7.746352760736727,34.58417095942423,2454549.902987508,39.98523097625002,0.0671096071600914,0.0479697734117507,False
HD 111031,HD 111031,HD 111031,HD111031,111031,66.0,47.0,33.0,32.0,15.0,10.0,0.49,0.14,0.17,0,5736.6,91.8,0.272,0.06,4.281,0.029,1.253,0.03,1.099,0.045,4.4487,0.7,0.03202,5.779535472906655,28.476598396797527,10.535069487953962,31.5473114891153,155.2240391146284,41.01679590563546,0.1016536606859273,0.4622257769996501,0.11478380217975043,15.514159014973117,107.59957264856058,17.89175457676049,5.697537810158451,156.28407000012967,4.256354728481,5.913392494509139,347.0122223053524,6.155892460416567,13898.107465784946,49752.853706219394,28944.461088199154,647.0381059702486,2447101.6179967094,678.0388606176712,3.387753486633301,0.0341025404632091,True
HD 114729 b,HD 114729 b,HD 114729,HD114729,114729,0.892,0.053,0.053,2.094,0.022,0.022,0.098,0.048,0.05,0,5755.8,98.6,-0.272,0.062,3.98,0.023,1.651,0.039,0.955,0.029,3.9696,0.62,0.02642,0.021792673397991624,2.0930631185584563,0.02116522749036598,0.5444938068183782,1.6160882677403203,0.6390627121899539,0.04914362785666764,0.0936970620269095,0.04807408633260693,53.24027023750514,119.07509473700992,33.31407318045859,14.382244095490702,38.66828701551801,97.8694421957517,252.67337634628475,299.2098925800579,30.12816268927213,3.4492520406358835,1130.9074352594434,3.365424941532865,128.77185511030257,2455129.728271616,110.59913542913273,0.1095232218503952,0.028469979763031,True
HD 114783 b,HD 114783 b,HD 114783,HD114783,114783,1.033,0.034,0.033,1.164,0.016,0.016,0.126,0.016,0.016,0,5126.7,68.3,0.151,0.058,4.526,0.027,0.841,0.017,0.867,0.036,6.0188,0.91,0.04745,0.015441456471005477,1.1642181725413723,0.016120792711076692,0.06420370327789104,1.0864343818625297,0.17648231715938478,0.012151309279851835,0.11812672449750646,0.01167186707906541,6.805750375283125,111.3628060509557,6.745344966537502,28.034445005802525,93.33007083362895,26.463805358489935,96.62098170394458,137.00823456568395,176.20910897424113,0.25117758363137455,492.57363995043744,0.2707332628597783,9.176505825482309,2455306.3471375834,9.149933130014688,0.2569952607154846,0.0432199724018573,True
HD 114783 c,HD 114783c,HD 114783,HD114783,114783,0.66,0.046,0.047,4.97,0.12,0.11,0.114,0.058,0.058,1,5126.7,68.3,0.151,0.058,4.526,0.027,0.841,0.017,0.867,0.036,6.0188,0.91,0.04745,0.09056768656657432,4.9802293465588665,0.08635283376623892,0.4956199573365603,1.5485128604078562,0.47235660357375586,0.04585303707707456,0.07889672241822096,0.04498952512127001,296.80829591503897,133.35350590827727,34.65044814130846,111.59676890847504,152.3982933120868,8.15636840565395,12.158222826057177,17.369003785314003,293.2400515534621,77.28365705173928,4352.761263474627,77.01667384707889,459.0273072430864,2455713.504222359,342.9118070746772,0.2569952607154846,0.0432199724018573,True
HD 115617 c,61 Vir c,HD 115617,HD115617,115617,0.0161,0.0017,0.0016,0.04956,0.00066,0.00067,0.099,0.091,0.07,0,5585.6,78.9,0.028,0.06,4.369,0.028,1.033,0.023,0.914,0.037,5.0776,0.72,0.11689,0.0006553134714831904,0.049565629649625575,0.0006369109979283485,0.002871516524807962,0.021174247574512875,0.009620338253558163,0.03635018667376274,0.05100682500253894,0.054559372651772874,68.13549963358045,-44.09876130186046,121.77702340871761,43.1279094359087,93.09049391641702,39.613307062537615,127.66398287274356,189.75250651912168,115.26140437035659,6.50369394152861e-05,4.21489106496036,6.545992576789672e-05,2.1024381229653955,2455198.241995515,0.7942783161997795,0.4079362750053406,0.187521681189537,False
HD 115617 b,61 Vir b,HD 115617,HD115617,115617,0.0507,0.0035,0.0036,0.215,0.0028,0.0029,0.068,0.067,0.047,1,5585.6,78.9,0.028,0.06,4.369,0.028,1.033,0.023,0.914,0.037,5.0776,0.72,0.11689,0.0028416887724302953,0.21507462871794397,0.002764116159694019,0.006298096381841249,0.052452741438744704,0.027415696556504388,0.027285270300759626,0.03888906124815722,0.043978923347766416,81.57081590571744,-29.658414877844773,136.5900631909242,41.76176323259275,90.97171309782665,38.858395708563776,123.23114709574166,182.18935985547347,121.21878534255046,0.005653506800669561,38.097718277254394,0.0051669594371830385,16.538941939827055,2455203.0020983643,9.536934078205377,0.4079362750053406,0.187521681189537,False
HD 117176 b,70 Vir b,HD 117176,HD117176,117176,7.24,0.13,0.13,0.4766,0.0043,0.0044,0.3989,0.0011,0.0012,0,5481.9,100.7,-0.04,0.061,3.893,0.021,1.922,0.048,1.061,0.029,3.7248,0.71,0.05583,0.004515603595373285,0.47803673424735693,0.004099251341733834,0.6680005454384395,8.014584627356621,2.9368246575491437,0.000931331990805695,0.3993411281569292,0.0009316036022074536,0.14846800012130223,-0.8789882028176778,0.15061082240739243,33.14497802261339,89.01277633358208,35.55111143718905,122.50286164215024,174.88247532798312,120.70000604747628,0.0006484273482101344,116.69320955487105,0.0006166847507103057,0.0401750598102808,2455291.60338984,0.04108384530991316,0.0727325156331062,0.0730309635400772,False
HD 117207 b,HD 117207 b,HD 117207,HD117207,117207,1.87,0.076,0.075,3.744,0.059,0.06,0.142,0.027,0.026,0,5634.8,95.6,0.225,0.061,4.342,0.032,1.128,0.027,1.024,0.047,4.6665,0.724,0.03088,0.05810364439724447,3.7440533350725866,0.05658458463568561,0.11518529585481252,1.983167998873494,0.22155682160377932,0.0232713736361623,0.15029726436011578,0.02296916594518475,9.710146582579355,92.3992925717174,9.387779635400975,23.042598163214407,90.80888474806954,24.850211452420027,19.582313188481066,218.84725220492248,17.68814897829546,9.522111443525773,2611.71466795972,9.75865010840198,67.83587746182457,2453373.6437646328,66.0685659153387,0.1294866800308227,0.0348338708281517,True
HD 11964a c,HD 11964a c,HD 11964A,HD11964A,11964a,0.0766,0.0063,0.0061,0.2315,0.0022,0.0022,0.106,0.088,0.071,0,5345.6,100.5,0.138,0.06,3.873,0.02,2.048,0.053,1.151,0.033,3.764,0.83,0.02979,0.002222598031777795,0.23160013892720768,0.002170867559577322,0.01310924119012867,0.09246444632089354,0.06026336123101794,0.0608325519387314,0.10614138051649925,0.06650237721905354,273.9741936482209,130.1865975004138,32.25090756738828,44.03800831354973,89.4995696869879,44.13726765503141,120.52992706634598,180.89419479840998,120.66257318187044,0.006311766291084098,37.91938336753615,0.006540458690743378,3.6072309194132686,2455205.8585191546,4.01631412608549,0.1408341228961944,0.0554772801697254,False
HD 11964a b,HD 11964a b,HD 11964A,HD11964A,11964a,0.631,0.027,0.027,3.185,0.032,0.032,0.101,0.044,0.046,1,5345.6,100.5,0.138,0.06,3.873,0.02,2.048,0.053,1.151,0.033,3.764,0.83,0.02979,0.03127546902492595,3.1830098012763397,0.03185539249188363,0.08085541452831557,0.7172941162592181,0.4246269090637367,0.03821914296733846,0.11856614414213112,0.0377453103134483,14.996500342537615,-152.015504637607,18.014793334797105,41.93040650588882,91.41197497623659,41.62127251508443,121.30790331689067,180.2071870818521,122.97317615860294,7.600615121720466,1931.7599114098962,8.135346389879714,87.67471836321056,2454431.306922085,80.88227096898481,0.1408341228961944,0.0554772801697254,False
HD 120066 b,HR 5183 b,HD 120066,HD120066,120066,3.15,0.18,0.17,25.0,19.0,8.3,0.886,0.049,0.056,0,5833.8,99.9,0.101,0.063,4.096,0.034,1.555,0.037,1.1,0.066,3.8701,0.66,0.03176,5.880130107372221,23.69161644013964,9.216001665092712,0.19197762335087587,3.245326722879121,0.22135181673943638,0.03760686664488011,0.8808097476805218,0.032421748016872476,1.4374047454609276,-21.049399492644902,1.376163746635637,14.853935817982261,89.86070625717556,14.981649188747284,20.8178244067268,221.70086055069453,18.53937152330053,13910.408234699476,40119.38970711998,25393.77979820395,9.607072352897376,2458119.0919779064,9.577934123110026,0.1353053450584411,0.0352579243481159,True
HD 120136 b,tau Boo b,HD 120136,HD120136,120136,4.3,0.075,0.075,0.04869,0.00039,0.0004,0.0074,0.0059,0.0048,0,6461.3,81.2,0.272,0.057,4.264,0.02,1.44,0.031,1.403,0.034,3.535,0.508,0.06403,0.00026092296403894266,0.04862657137218932,0.00033689438277493405,0.20908684260264288,4.513358217101821,0.7506767889253361,0.006171797745009979,0.017785490929474998,0.005944895227574222,323.74980883477514,153.47337675809547,18.87850015143323,26.351144477306235,86.99236931984034,24.9836205887095,128.450648709628,186.66993898886605,119.09443995022113,3.5646292242397237e-06,3.3124472139362036,3.5297023219804657e-06,0.18114022491499782,2455199.048482226,0.1674736849963665,8.764399528503418,0.1203520148992538,True
HD 120136,tau Boo,HD 120136,HD120136,120136,350.0,230.0,160.0,46.0,46.0,18.0,0.84,0.093,0.14,1,6461.3,81.2,0.272,0.057,4.264,0.02,1.44,0.031,1.403,0.034,3.535,0.508,0.06403,14.271693802249516,56.89349104894484,20.789800340399353,81.04142443798628,470.4640891712221,85.78711851116543,0.09422110205414541,0.5548292180361404,0.09195358874737203,14.358822569517471,114.72284228670576,17.351408446903676,12.431581779404311,67.08162546983255,15.523293933729875,9.484934038103177,37.765683578111755,9.4115560062653,39325.8943230913,115038.41647218911,67201.05507063442,1484.696899047587,2463303.3456976907,1368.1469113728963,8.764399528503418,0.1203520148992538,True
HD 12661 b,HD 12661 b,HD 12661,HD12661,12661,2.283,0.062,0.063,0.824,0.011,0.011,0.3597,0.0046,0.0044,0,5661.2,94.1,0.338,0.059,4.316,0.029,1.198,0.027,1.085,0.044,4.5896,0.72,0.02639,0.011045555949667163,0.8247847356677146,0.011154671275870442,0.1913692424546558,2.5078230086887174,0.6513222189092751,0.0050021173825313126,0.36273536410173124,0.004996992088739605,0.9075878502903549,-61.749653466763576,0.8711757575412307,30.251028480202613,78.15852382110211,31.89232436453557,119.15713524884686,178.19140368518333,116.71069340758697,0.01609694494499081,262.3692443501999,0.016115884213206755,0.5166931725107133,2455200.522229901,0.4978972659446299,0.227376788854599,0.0480673424899578,True
HD 12661 c,HD 12661c,HD 12661,HD12661,12661,1.855,0.054,0.054,2.86,0.038,0.039,0.025,0.012,0.012,1,5661.2,94.1,0.338,0.059,4.316,0.029,1.198,0.027,1.085,0.044,4.5896,0.72,0.02639,0.03842585527117581,2.8745442725470425,0.03925256207780459,0.6842848361479863,2.7648667233065836,0.7479378787385405,0.01290357314776698,0.05368510531159819,0.012783793877525054,13.343442976576142,88.91484828891086,13.487941082652455,13.308848484745049,46.551225642464566,65.77874094513271,15.912161221071585,302.88762227561296,14.547501469276483,2.204975081272096,1707.1853091439004,2.3383394512725317,63.41298261564225,2454056.023440705,64.13046750659123,0.227376788854599,0.0480673424899578,True
HD 126614 b,HD 126614 b,HD 126614,HD126614,126614,0.356,0.032,0.03,2.291,0.026,0.027,0.577,0.069,0.065,0,5409.8,84.5,0.408,0.046,4.174,0.026,1.37,0.031,1.021,0.033,4.5262,1.2,0.01365,0.025934036543950878,2.2916425052953437,0.025280027301396668,0.05973505061730788,0.41471370977530486,0.2027214956605694,0.05521107027084543,0.5457403390062787,0.05699834252288105,8.48399454673693,-44.63034497174191,8.44922744229477,42.04144781738238,91.70045880858906,40.31286540567642,124.71566707303538,183.89724099051918,119.68775276062641,5.644023332229381,1254.4754088193886,5.567320995085993,21.214802428148687,2455184.781647799,19.114926618058234,1.80937933921814,0.0443263202905654,True
HD 126614,HD 126614,HD 126614,HD126614,126614,27.6,6.4,5.1,16.5,1.7,1.5,0.043,0.047,0.031,1,5409.8,84.5,0.408,0.046,4.174,0.026,1.37,0.031,1.021,0.033,4.5262,1.2,0.01365,7.764236226651718,24.746494460938514,17.65227828000365,60.06584150341138,157.44926735582996,215.8372842522073,0.10443804242497245,0.13692381855296673,0.16655959132778944,41.156629206763775,32.79393629910659,58.898237466724495,8.873524118772124,27.573467631280316,58.4663238234125,23.77862354068528,83.69132906463004,15.034039384555015,17295.953032344623,41490.79651449743,44954.20009170947,29697.74231910426,2447064.388152765,16959.088852251414,1.80937933921814,0.0443263202905654,True
HD 128311 c,HD 128311c,HD 128311,HD128311,128311,2.0,0.15,0.15,1.088,0.012,0.013,0.283,0.04,0.04,0,4931.9,66.0,0.134,0.059,4.574,0.02,0.783,0.013,0.837,0.029,6.4226,0.99,0.06121,0.012929513721990915,1.0885394016822938,0.0122032203713196,0.27899043065161466,1.8782483072734533,0.6748962636911775,0.04153750819921137,0.3048309532294221,0.035048801741902835,8.496417938966992,63.38296047259115,7.937344832938521,36.06488912043453,86.497096024107,33.29628198439302,217.82250170746528,256.0493822443974,69.42656519133016,0.8350703933945169,452.9886446604543,0.9403465598809362,6.923445901833475,2455186.4458825025,6.684420317877084,0.172504261136055,0.0508871525526046,True
HD 128311 b,HD 128311 b,HD 128311,HD128311,128311,3.25,0.12,0.12,1.742,0.02,0.021,0.196,0.047,0.057,1,4931.9,66.0,0.134,0.059,4.574,0.02,0.783,0.013,0.837,0.029,6.4226,0.99,0.06121,0.020267386154962264,1.7459365859710987,0.01947019224057467,0.21867467881662028,3.399073724932167,0.6101917169817508,0.0731258894985429,0.18936794302304544,0.05120726815666321,26.037918281606622,40.23623725337525,12.585048858622898,20.20701044913956,73.67044650410733,23.39779073194623,38.662899031558794,237.25006148829692,48.461288913581086,1.9624191075478166,919.5499847467463,1.964456711321077,34.268441467080265,2455160.5696580247,57.47929715598002,0.172504261136055,0.0508871525526046,True
HD 130322 b,HD 130322 b,HD 130322,HD130322,130322,1.149,0.037,0.036,0.0929,0.0011,0.0011,0.015,0.016,0.01,0,5400.5,66.8,0.086,0.058,4.526,0.024,0.872,0.017,0.933,0.032,5.6817,0.75,0.03134,0.0010836912705823737,0.09296481083114345,0.0009559691229728273,0.1466051587747068,1.3416967110859357,0.62398712785661,0.007598113130340582,0.033140920144950695,0.007924705725776908,12.263475809515114,-161.31847559528512,332.9498527670436,37.276198770028635,86.94296567949567,40.83206569591208,118.61026178842036,180.26184914291346,117.74022628878456,8.633428510940178e-05,10.70857523808354,8.286912212440711e-05,0.4088507308624685,2455195.6278164354,0.38957675686106086,0.0816922485828399,0.0492115132510662,False
HD 1326 b,HD 1326 b,HD 1326,HD1326,1326,0.0171,0.0013,0.0013,0.07321,0.00047,0.00048,0.075,0.072,0.052,0,3742.7,30.2,-0.391,0.087,4.888,0.009,0.375,0.007,0.4,0.008,10.3079,1.56,0.28069,0.0005220712478205408,0.07319287368950451,0.0005154479408173429,0.0018024132488372313,0.01745102771969661,0.004688074977403582,0.04268869443630152,0.06328301584794069,0.06658766580213252,188.39433459030462,32.13783739997097,124.20443605535021,33.35968479206761,90.75261489366319,35.08952505046942,131.78570956246375,189.7878618660931,120.5312038160138,0.000883916891877945,11.441873824344244,0.0009030139699675033,2.2636201274581254,2455202.576564221,1.832958939485252,1.4111026525497437,0.0300017036497592,True
HD 134987 b,HD 134987 b,HD 134987,HD134987,134987,1.623,0.049,0.049,0.817,0.012,0.012,0.2281,0.0078,0.0077,0,5700.8,87.5,0.282,0.061,4.252,0.029,1.292,0.031,1.093,0.047,4.4042,0.7,0.03817,0.011663465856175392,0.8179189723794208,0.01126532563600191,0.23430796384115915,1.83431786174963,1.1628407738014988,0.017288454606288972,0.24931201783430382,0.017331045210041224,4.41768756457812,0.30164423643257576,4.451410558628961,42.35111981960172,89.05040643654851,44.53574027451674,81.96343335255425,158.34525508561526,94.19659271860772,0.11209974150898461,258.24728713454505,0.11459860428419688,5.083414483815432,2454989.6666111415,250.7189010642469,0.13234643638134,0.0421130657196044,True
HD 134987 c,HD 134987c,HD 134987,HD134987,134987,0.934,0.063,0.06,6.62,0.16,0.15,0.154,0.049,0.05,1,5700.8,87.5,0.282,0.061,4.252,0.029,1.292,0.031,1.093,0.047,4.4042,0.7,0.03817,1.0254348037324554,9.508316979769624,1.4357660068009501,0.37198575410485435,1.9338051950786954,0.5404732831323797,0.1503020500522354,0.35660518063590346,0.1260007225203879,14.744050848561379,72.40326028166956,18.586884441622374,39.28213285830228,84.68924730213934,49.51143118530024,75.19084194171947,203.48286921198667,55.457699799759155,1594.4882676475863,10231.415099823627,2400.749193850781,287.9297944032587,2454012.5459534745,395.12056029355153,0.13234643638134,0.0421130657196044,True
HD 136925 b,HD 136925 b,HD 136925,HD136925,136925,0.84,0.078,0.074,5.13,0.12,0.11,0.103,0.094,0.07,0,5773.2,58.1,-0.217,0.059,4.226,0.022,1.193,0.028,0.875,0.022,4.6652,0.8,0.02086,0.14421444015523477,5.176608013334545,0.14693300131202935,0.1892524912475373,0.9993973157702105,0.5673782595667722,0.06146516322327656,0.08754574423862846,0.0965939394213578,111.79159363493082,-30.870700339339955,160.12826216503763,42.94293567008423,90.35658205601518,42.909701824677626,121.76654580033787,177.32959698827824,124.45032164671846,183.82057954851007,4596.439124567444,187.92110744919137,1553.6487606037408,2455618.496756663,1215.664349671919,0.0654993280768394,0.0353227145969867,False
HD 13931 b,HD 13931 b,HD 13931,HD13931,13931,1.911,0.077,0.076,5.323,0.091,0.091,0.02,0.021,0.014,0,5805.5,96.6,0.041,0.061,4.215,0.03,1.302,0.031,1.016,0.046,4.3192,0.642,0.02107,0.08664256971026774,5.3189857836982215,0.0833870864514683,0.6472131268872223,2.7839967436962167,0.8248750777256881,0.015524279185326038,0.021967500545965787,0.023683437862144323,214.5220430922936,69.3239576990678,84.8381421259645,58.79528582547319,97.65965236675996,47.07134218353025,85.66729316052749,110.3404974361946,227.4014929774615,38.157189051726164,4438.7380180472355,41.45496610175269,899.0479390951805,2453075.5120096803,1008.2352151768282,0.1588878333568573,0.0456794388592243,True
HD 141004 b,HIP 77257 b,HD 141004,HD141004,141004,0.0428,0.0047,0.0045,0.1238,0.002,0.002,0.16,0.11,0.1,0,5885.4,94.3,0.025,0.062,4.174,0.031,1.389,0.033,1.052,0.051,4.0791,0.6,0.08461,0.0020196422365457295,0.12375985383080282,0.001929753241892318,0.007987971459513937,0.05554059242134098,0.03088416735801184,0.06816398836867593,0.2914085716298241,0.06390698450613158,15.194946913612856,21.770866836565244,14.736630596285554,43.52822226741844,91.76443122631272,41.11179928747529,123.42993069847645,182.3506809848802,121.37642926188389,0.0011097164733282483,15.507646107858339,0.0011246319436644114,0.5260918401181698,2455197.966646762,0.637576446402818,0.2256019562482834,0.3821994364261627,False
HD 141399 d,HD 141399 d,HD 141399,HD141399,141399,0.452,0.017,0.017,0.4176,0.007,0.0073,0.053,0.015,0.015,0,5594.8,86.5,0.366,0.057,4.194,0.032,1.387,0.031,1.091,0.056,4.4082,0.77,0.02699,0.006791940805743524,0.4174866832837385,0.0063911933446156866,0.028523191171796636,0.48652852599401314,0.0681469952168699,0.011492867532903031,0.06472817565678193,0.011600067081795798,8.756874276247572,-165.6486280530203,17.486294708468392,26.50593128929505,93.39581586297243,25.40271182011159,126.10268549875337,182.3887762719535,121.08434334191233,0.012885504799868386,94.36455523057428,0.013002588923086478,2.587488525547087,2455230.1621110137,2.5764410635456443,0.1505590826272964,0.0277292001992464,True
HD 141399 b,HD 141399 b,HD 141399,HD141399,141399,1.329,0.046,0.047,0.693,0.012,0.012,0.0465,0.0068,0.0068,1,5594.8,86.5,0.366,0.057,4.194,0.032,1.387,0.031,1.091,0.056,4.4082,0.77,0.02699,0.011261051947406564,0.6930488982125069,0.010601071834397402,0.07356664431345283,1.3986944153005612,0.14799649619103317,0.004899364726155382,0.04601575902378867,0.0051026606491313825,6.630781521238077,-158.51747719536755,7.1667936181884215,23.87495326632066,89.64688996463717,22.795436225246718,108.9879331567778,176.0155461459571,120.27154764202027,0.028245832916127256,201.7518168621306,0.029293962668162976,3.7031312114559114,2455282.577105995,3.9353904952295125,0.1505590826272964,0.0277292001992464,True
HD 141399 c,HD 141399c,HD 141399,HD141399,141399,1.263,0.047,0.048,2.114,0.036,0.037,0.044,0.013,0.013,2,5594.8,86.5,0.366,0.057,4.194,0.032,1.387,0.031,1.091,0.056,4.4082,0.77,0.02699,0.03396544314727157,2.109143062942785,0.03219948332541067,0.1490904771069299,1.4240737212770578,0.5313703416722193,0.009518845735419022,0.028080050569055763,0.009726507810741511,24.674099548504714,-71.30713405282184,22.84353219129033,36.824799125737286,104.51517590869409,35.55510412308891,29.22120591156147,296.34472449685563,28.068665079595178,1.5538359479562587,1071.1669377020671,1.4666563908208445,74.32688318891451,2455349.180862127,66.614456708543,0.1505590826272964,0.0277292001992464,True
HD 141399 e,HD 141399 e,HD 141399,HD141399,141399,0.644,0.042,0.04,4.5,0.11,0.11,0.047,0.052,0.033,3,5594.8,86.5,0.366,0.057,4.194,0.032,1.387,0.031,1.091,0.056,4.4082,0.77,0.02699,0.0916697992874349,4.715317777729221,0.08584462416544891,0.27553712728727386,1.023173805057059,0.4613440472551027,0.03315550669746329,0.049588817962214024,0.04073530762673884,64.41494417001807,-88.74122083626288,238.90106118143132,40.898892361048844,73.56017525317647,68.0881951522464,24.28797212906568,302.35182794361185,22.256567815643336,43.898104449223865,3579.3809175243287,44.326060123143634,589.4944508313201,2456864.3105551205,660.4900391562842,0.1505590826272964,0.0277292001992464,True
HD 143761 b,rho CrB b,HD 143761,HD143761,143761,1.057,0.024,0.024,0.2213,0.0025,0.0025,0.0355,0.0035,0.0037,0,5770.3,84.0,-0.194,0.059,4.132,0.025,1.355,0.032,0.911,0.031,4.1938,0.61,0.05722,0.002336709622238309,0.22152401258263898,0.0021837060855142976,0.08852096148142574,1.1614377248024625,0.27067543144776973,0.003278256066617906,0.03687800381828502,0.0033765533995369496,4.904596088265677,-96.46952896260426,4.876882923957453,34.41448383549583,94.71858379506087,30.655649288622016,123.18531219888148,177.5164994385398,121.29513501130035,0.00046149460829525424,39.84420412997054,0.0004624470265355285,0.542046073358506,2455220.4952312345,0.5448181894607842,0.0710827708244323,0.0605412200093269,False
HD 143761 c,rho CrB c,HD 143761,HD143761,143761,0.0885,0.0055,0.0056,0.4157,0.0046,0.0047,0.044,0.05,0.031,1,5770.3,84.0,-0.194,0.059,4.132,0.025,1.355,0.032,0.911,0.031,4.1938,0.61,0.05722,0.004378276955044835,0.41579088246867746,0.004123345977128878,0.0119545061804716,0.09310099256577849,0.04466892615420244,0.06161437125138927,0.10029995644685391,0.07013307230524635,32.43363660104845,-109.15967909843343,64.2888045925811,41.25363017238574,92.40071964498593,40.3316184484804,117.0829867367813,167.25301925969853,127.59181773604331,0.0586179337400381,102.52288266762261,0.05777551732279562,9.57038757065311,2455250.1700056815,14.10026639373973,0.0710827708244323,0.0605412200093269,False
HD 145675 b,14 Her b,HD 145675,HD145675,145675,4.85,0.15,0.14,2.83,0.04,0.041,0.3674,0.0035,0.0038,0,5314.9,81.6,0.405,0.047,4.427,0.031,0.996,0.022,0.969,0.042,5.3762,0.9,0.05574,0.043043600142362415,2.8357403832567867,0.039120376082842245,1.2197346638648048,8.502856550043226,0.7112371686071572,0.00274459552012557,0.36356076830830863,0.00276692038685894,0.4274240148890698,23.012478123652176,0.4140117023252259,2.9702862054188266,34.8826150973442,7.5771623756100865,11.818094677949773,230.25961516662085,11.79916447189666,0.4742101749793619,1766.4505630812496,0.5114234071597821,1.7291415929794312,2454907.0606496623,1.7418048116378486,1.308161973953247,0.0485439375042915,True
HD 145675 c,14 Her c,HD 145675,HD145675,145675,5.8,1.4,1.0,16.4,9.3,4.3,0.45,0.17,0.15,1,5314.9,81.6,0.405,0.047,4.427,0.031,0.996,0.022,0.969,0.042,5.3762,0.9,0.05574,3.010945898401861,18.557069117117816,5.244885243044706,1.064416249958719,6.855054351241461,1.895121729353506,0.08065319434826135,0.495060699063283,0.09640304685785717,3.834922480654359,-3.729917321091659,3.5626122478724813,21.738792779532396,73.74903056058918,36.01767539870916,29.641882318878856,301.2770225011037,25.814539006275083,6846.889189657733,29587.153338801472,13267.788251179809,8710.355521366,2478209.6976653417,12604.718075974379,1.308161973953247,0.0485439375042915,True
HD 145934 b,HD 145934 b,HD 145934,HD145934,145934,2.04,0.24,0.23,4.73,0.2,0.21,0.057,0.057,0.039,0,4823.7,78.1,0.095,0.06,3.011,0.059,6.931,0.172,1.813,0.232,5.1552,1.05,0.00436,0.2167201035765558,4.770439095160494,0.205697160083683,0.38714918296194045,2.264640960367163,1.1043131248113496,0.042563827760284244,0.0629622549870105,0.06120041267541054,67.06277839811167,-26.000045497884425,62.31956072292542,40.841498660833025,87.96136681970495,41.74256966868563,122.06433648323042,178.71203759744327,121.7619044861413,44.41306539055495,2832.740304351013,42.897830541819985,1873.0844524474815,2454619.912612551,514.0094926049933,0.0,100000000.0,False
HD 1461 b,HD 1461 b,HD 1461,HD1461,1461,0.0208,0.0019,0.0018,0.06361,0.00096,0.00099,0.062,0.06,0.042,0,5695.2,94.3,0.182,0.062,4.327,0.031,1.152,0.027,1.031,0.047,4.6106,0.68,0.04261,0.000952335179308067,0.06365787535857809,0.0009386094813887691,0.003236384316647096,0.023433458369293766,0.01206597597429003,0.06583080885388568,0.1003243023365138,0.07330056803888677,47.26020919896661,8.008000996324457,55.697336546394496,40.76806069703992,90.63181739207161,41.28024297352306,123.22896027602843,180.20488205788573,124.33058421599154,0.00024037270380450337,5.7717833021352565,0.00024403024628583125,1.3306175065226853,2455198.8226147997,3.8324003564193845,0.0559882372617721,0.038706362247467,False
HD 1461 c,HD 1461c,HD 1461,HD1461,1461,0.0222,0.0028,0.0028,0.1121,0.0017,0.0017,0.112,0.1,0.077,1,5695.2,94.3,0.182,0.062,4.327,0.031,1.152,0.027,1.031,0.047,4.6106,0.68,0.04261,0.0016791006282817766,0.11218814495391954,0.0016541864492236324,0.004576593257962565,0.030971988557632314,0.016237227509248248,0.09212512672846929,0.37785034248003047,0.09612738402917903,11.945623349766777,-139.53237442026952,14.817024958635884,42.648569021372666,94.70620269744947,40.64327441289669,134.24881050908056,192.6638187690281,116.38248181453449,0.0012218441006890401,13.503691139846786,0.0010917925193130174,0.3550107488408685,2455205.0882899053,0.48182704811915755,0.0559882372617721,0.038706362247467,False
HD 147379A b,HD 147379A b,HD 147379A,HD147379A,147379a,0.096,0.012,0.012,0.3315,0.0024,0.0024,0.096,0.11,0.068,0,4126.1,37.6,0.114,0.071,4.65,0.01,0.628,0.007,0.648,0.014,8.4608,1.41,0.09287,0.002418733653244798,0.331534217304044,0.0023958249861452674,0.01939005256501783,0.1096654511745997,0.06148654890375983,0.17493413866305196,0.23978987223298337,0.23264466174085519,26.252694907135464,-138.8404509387781,187.0556956767336,42.92847276937451,90.4499490759301,41.97254580271908,121.99654341042807,179.19015760859997,122.85748572875116,0.06709597439004256,86.6015504102831,0.07255101539149678,6.631599751766771,2455240.3092326894,8.749396598897874,0.0295921713113784,0.0455893389880657,False
HD 154345 b,HD 154345 b,HD 154345,HD154345,154345,0.905,0.071,0.089,4.272,0.086,0.08,0.038,0.036,0.027,0,5490.6,81.1,-0.07,0.06,4.505,0.032,0.87,0.019,0.886,0.041,5.4564,0.76,0.05466,0.06676903687557978,4.1319850466121775,0.06583552774750334,0.058166113028851996,1.1656044282536944,0.09401041760164941,0.019657523284374312,0.06582914015689525,0.019753629778700613,17.692786403235438,-49.57289053474944,15.835975773300227,20.372584765146513,88.48351466145118,20.06068498185273,30.830665508948897,67.44717182737539,25.737036532737804,23.227945766195262,3257.1707554465756,23.39429068480831,159.5759005122818,2455001.6402251585,139.91278265602887,0.121074378490448,0.0313530787825584,True
HD 156279 b,HD 156279 b,HD 156279,HD156279,156279,9.5,0.31,0.31,0.5039,0.0082,0.0084,0.64779,0.00068,0.00066,0,5458.2,84.2,0.192,0.058,4.45,0.033,0.966,0.022,0.96,0.047,5.3266,0.801,0.0276,0.007868108978580646,0.5064195409536558,0.007420365989979083,0.5789512435394837,10.22920781694003,1.5515563774769952,0.0010320441139922698,0.6479185118470235,0.001016893014778697,0.16320977262604686,-94.38081838587748,0.16808531655787817,25.530845255716102,83.54972555259198,26.98072165651618,96.18323550189682,147.83168096205796,159.13175957963458,0.004950838069305519,133.39894655157423,0.004923940095920898,0.027039080392569304,2455259.188874465,0.026211488991975784,0.4945645928382873,0.0378744229674339,True
HD 156279 c,HD 156279c,HD 156279,HD156279,156279,9.44,0.31,0.32,5.46,0.091,0.093,0.2597,0.005,0.0049,1,5458.2,84.2,0.192,0.058,4.45,0.033,0.966,0.022,0.96,0.047,5.3266,0.801,0.0276,0.0881760986860991,5.500313946474109,0.0860589228235984,0.5739979222383003,10.312345863735784,0.6547515371360095,0.007248645401609799,0.2595405044891011,0.00753846304552952,1.6533837256729527,98.8779737344657,1.5882227296314966,13.106814296580538,76.84691075250475,37.33116443044739,31.543445606542235,102.03021781694514,15.88940065359023,29.20966244716601,4775.801076506044,31.4908910330023,16.481849551200867,2455896.9402853334,15.501997505314648,0.4945645928382873,0.0378744229674339,True
HD 156668 c,HD 156668c,HD 156668,HD156668,156668,0.0158,0.0013,0.0013,0.05025,0.0005,0.00051,0.235,0.072,0.072,0,4903.7,59.6,0.049,0.056,4.551,0.018,0.775,0.012,0.785,0.024,6.5244,1.015,0.04107,0.000514489038380625,0.050246445176932816,0.0005160790867083098,0.0025130154757553973,0.017650167059102006,0.0100496476185672,0.054868689924983005,0.3179906244259257,0.05391920979909065,15.34327268866997,-158.36775646389384,330.85576581749103,45.683587981615716,91.82628863274681,40.744038785739605,123.90828502628165,181.35968601286805,121.96234469872485,0.00012021936836248415,4.642638436923023,0.0001182342739038944,0.19483250752091408,2455197.9028716753,0.21866409527137876,0.0366631932556629,0.0357430577278137,False
HD 156668 b,HD 156668 b,HD 156668,HD156668,156668,0.0991,0.0079,0.0077,1.57,0.017,0.017,0.089,0.084,0.061,1,4903.7,59.6,0.049,0.056,4.551,0.018,0.775,0.012,0.785,0.024,6.5244,1.015,0.04107,0.015971229949837573,1.5429194780793565,0.016522348287695277,0.016045012939102307,0.11393600647597936,0.06639441532597103,0.05795224213113826,0.09444794029638903,0.06235066124089675,268.08478285871115,106.63651832816309,55.574918045605315,43.10512615018646,88.17526462929672,43.420529431437274,120.84259518219446,179.72991580149954,123.28607033681863,2.533419578659391,790.0758955898298,2.519707801309096,115.66046073939651,2455240.7999858926,85.12404739949852,0.0366631932556629,0.0357430577278137,False
HD 16141 b,HD 16141 b,HD 16141,HD16141,16141,0.25,0.017,0.017,0.3609,0.0072,0.0075,0.195,0.051,0.051,0,5771.0,97.4,0.155,0.062,4.1,0.035,1.549,0.038,1.101,0.068,4.0041,0.71,0.02644,0.007544358566758835,0.3607740675062435,0.007409269461506052,0.041386831939592056,0.2889245398917049,0.16203146484053388,0.052356199887690386,0.1734875823293242,0.05329350391285706,19.06327045620482,61.59471533346236,22.924064797940062,42.5218802546206,88.44414011601154,42.98737807024736,122.67347996782011,183.30155790918297,119.64608775863422,0.016453253756282038,75.45006150732154,0.016480624548307787,3.7420539730228484,2455172.653503626,4.669186162296683,0.0107446582987904,0.0397357009351253,False
HD 16160,HIP 12114,HD 16160,HD16160,16160,67.3,1.5,1.5,16.37,0.28,0.28,0.6427,0.0038,0.0039,0,4813.5,72.9,-0.036,0.073,4.584,0.018,0.731,0.012,0.752,0.026,6.5307,0.99,0.13821,0.23008399260094947,17.90545434013691,0.22928115973497043,2.6323152541823447,102.4141555918935,2.6613022002894695,0.00204542915451722,0.6579943440238603,0.0020519526481170836,0.1113707389757792,133.4858606580861,0.11009091647281366,0.7007050711704323,46.00776411533769,0.7195590516289201,1.0316866292130271,305.92328515321367,1.0381336906081629,276.13358869914373,30014.353516712126,281.47783469447313,1.9411701476201415,2458213.083719759,1.9245192743837833,30.083696365356445,0.4093137979507446,True
HD 164922 e,HD 164922 e,HD 164922,HD164922,164922,0.0149,0.0021,0.0021,0.1023,0.0012,0.0012,0.18,0.17,0.12,0,5393.4,68.3,0.197,0.057,4.398,0.025,1.002,0.022,0.921,0.032,5.2853,0.8,0.04542,0.0012421650014958902,0.10230681030749965,0.0011712902510530032,0.0031424042466049913,0.019925119799834475,0.009869032791118032,0.0951734397056207,0.27071012524974714,0.09129682078067075,22.637339990591478,-20.148990099181518,19.5303366087716,40.784494366055014,88.75729435227878,42.21162445822979,116.92773297965253,171.2524973051019,127.32062197090104,0.0013257016426457824,12.45781142814692,0.0012098164300269332,2.1499201632104814,2455207.276785329,0.6153166531585157,0.0416726320981979,0.0236920081079006,False
HD 164922 d,HD 164922 d,HD 164922,HD164922,164922,0.0331,0.0031,0.0031,0.2292,0.0026,0.0027,0.086,0.083,0.06,1,5393.4,68.3,0.197,0.057,4.398,0.025,1.002,0.022,0.921,0.032,5.2853,0.8,0.04542,0.0027872469013298096,0.2291692608573524,0.0026243791115015958,0.005062362962089707,0.03828221866349192,0.017965552474788052,0.042599519904040796,0.05969222554855805,0.062199827657308956,137.07616174592576,-9.085889728090157,155.35160475260562,40.30470224769735,91.7087436212484,39.26736833084496,124.10886615356193,177.36359398151077,124.01512188107094,0.010053079711020985,41.7651261063274,0.009946128841505697,9.244817645754665,2455182.9876298634,9.790406356565654,0.0416726320981979,0.0236920081079006,False
HD 164922 c,HD 164922c,HD 164922,HD164922,164922,0.0451,0.0036,0.0036,0.3411,0.0039,0.004,0.096,0.088,0.066,2,5393.4,68.3,0.197,0.057,4.398,0.025,1.002,0.022,0.921,0.032,5.2853,0.8,0.04542,0.004139865268976639,0.34091921359832617,0.0038881510321575607,0.00678264278719895,0.05056747202613412,0.020742575330936992,0.041609016914448516,0.058896731318919135,0.060238310534048614,96.12531461273184,-54.00671912926265,197.7339375965517,40.92306451342533,89.92558786119234,40.227172592363914,116.72800222973088,170.44842369196837,124.54145155527081,0.03542813969571057,75.77737161691067,0.03374346523540339,18.39070704160258,2455166.377930398,14.49031708855182,0.0416726320981979,0.0236920081079006,False
HD 164922 b,HD 164922 b,HD 164922,HD164922,164922,0.344,0.013,0.013,2.149,0.025,0.025,0.065,0.027,0.029,3,5393.4,68.3,0.197,0.057,4.398,0.025,1.002,0.022,0.921,0.032,5.2853,0.8,0.04542,0.02621750031287151,2.1486567691156213,0.025112921916724318,0.036819057261038346,0.37726355524950583,0.11912156453665257,0.022547906800529705,0.07571002301936243,0.02147000520131935,18.416890049342044,108.51189738211768,17.514133077085916,37.91951096666006,88.48246912788933,35.52931819237422,121.5331140803384,186.92233401732298,116.45544435941704,2.417738992492332,1198.8460854404389,2.5665093617615184,60.60936908610165,2454403.351505959,57.79243005765602,0.0416726320981979,0.0236920081079006,False
HD 167042 b,HD 167042 b,HD 167042,HD167042,167042,1.59,0.13,0.13,1.304,0.04,0.043,0.092,0.061,0.057,0,4926.1,79.2,0.093,0.061,3.286,0.052,4.902,0.108,1.691,0.159,2.4751,0.943,0.02011,0.04171743293559649,1.3024103727170877,0.03956531000749641,0.258532396217789,1.9089847243393583,1.040403231601424,0.016468479156709875,0.1506389801328511,0.016221195734889976,6.295018305760465,87.20397944903166,6.476434034249451,42.231174000605606,89.09640267181288,42.53596045732834,124.71771192082082,185.49082920451198,119.31605417113931,0.2370266469741864,417.8433397223333,0.23443785880584755,7.019957987125963,2455065.682317636,7.241639105137438,0.0423372574150562,0.048829611390829,False
HD 167215,HD 167215,HD 167215,HD167215,167215,201.1,4.2,4.2,7.205,0.077,0.076,0.8522,0.00059,0.00066,0,6113.2,96.5,-0.306,0.062,3.999,0.024,1.689,0.038,1.045,0.033,3.6224,0.48,0.0122,0.11529299651787195,7.484887823216894,0.1660753479817112,6.271594121845538,140.18134447388604,6.484843746784094,0.01609492302556803,0.9062342404446202,0.014252273499607337,3.319841683502233,143.6058782027714,3.0791125623304936,7.958941781794934,90.50030062798945,7.996264923551948,7.702283247044932,211.77732542942016,7.6335762798399855,105.01475695507543,6873.129383288211,215.1159434688252,216.88855941360816,2451741.6821624567,106.38863297970966,1.640919208526611,0.0483712255954742,True
HD 167665,HD 167665,HD 167665,HD167665,167665,48.4,1.4,1.4,5.39,0.079,0.08,0.3421,0.004,0.0044,0,6139.0,90.5,-0.141,0.059,4.186,0.029,1.376,0.032,1.063,0.047,4.0394,0.54,0.03201,0.07934996913547643,5.480433694939721,0.0778052163893106,2.4559218902883586,56.99020163037895,2.791193131901224,0.003414980437777382,0.34250106493761195,0.003335836840256956,0.5462531455133615,-135.79166329144329,0.5442156139417591,56.06972039207625,113.53277304259606,4.214283089272854,1.3652640345086908,38.13582020180076,1.374291300276063,4.5399813508602165,4434.238611507711,4.688077854407311,7.288306476548314,2456953.0554887536,7.47947410447523,4.824045181274414,0.1082209423184394,True
HD 168009 b,HIP 89474 b,HD 168009,HD168009,168009,0.03,0.0038,0.0037,0.1192,0.0017,0.0018,0.121,0.11,0.082,0,5778.3,94.4,0.018,0.061,4.265,0.03,1.21,0.028,0.986,0.044,4.5302,0.604,0.04288,0.0017940884502022497,0.1192163798200869,0.0017525073028526877,0.00643299475283101,0.033785443583916226,0.018272696641893814,0.07419479345421476,0.10533336222626997,0.12419780169809709,163.09047754404253,64.63200782892649,67.43648070421911,42.94361041727666,90.10637240979348,42.28998586922772,123.94949123498475,181.13038397213995,121.39987277773037,0.0023039508995399416,15.140862362311498,0.0023278885345412448,2.6544528477825224,2455189.017841422,6.395105819683522,0.0204894412308931,0.0285281874239444,False
HD 168443 b,HD 168443 b,HD 168443,HD168443,168443,7.92,0.16,0.16,0.2977,0.0029,0.003,0.5313,0.00062,0.00061,0,5530.0,97.4,0.076,0.062,3.988,0.023,1.711,0.04,1.042,0.031,4.028,0.7,0.02521,0.0023543354838449493,0.2990262955194997,0.0027040878874773355,0.5896805267967604,8.658920639130589,1.8650710636893546,0.0010717535016034896,0.5306396372250619,0.0010283991882664711,0.1468986679786326,172.79634935994932,0.13792368075701233,22.547390668226846,79.0547885544252,35.659054777026896,102.40165196517867,160.34476547183735,130.73715965402627,0.00013437082589717875,58.111282598626254,0.00013935681909771347,0.015159421600401402,2455219.369129718,0.015315876808017492,1.1120628118515017,0.0537033528089523,True
HD 168443 c,HD 168443c,HD 168443,HD168443,168443,17.76,0.35,0.35,2.881,0.028,0.029,0.2112,0.0013,0.0013,1,5530.0,97.4,0.076,0.062,3.988,0.023,1.711,0.04,1.042,0.031,4.028,0.7,0.02521,0.022743004865591665,2.91202760949784,0.0262439002963748,1.1948354732357487,19.90796156090002,1.225596468026346,0.00207312316829808,0.21413821936869273,0.0019544188925233186,0.5244678009429578,66.6691740860495,0.5482622403980173,10.057705325294187,70.6011705655427,40.540433447345436,5.411482238793724,299.72257025801406,11.128942963397776,0.6704560818855043,1757.1322928350917,1.4140691677350787,2.8868114412762225,2453772.53908848,2.5616484847851098,1.1120628118515017,0.0537033528089523,True
HD 168746 b,HD 168746 b,HD 168746,HD168746,168746,0.2294,0.0078,0.0075,0.06504,0.00054,0.00056,0.098,0.026,0.026,0,5618.9,59.7,-0.034,0.058,4.305,0.021,1.101,0.024,0.895,0.023,4.7765,0.69,0.02403,0.0005764094795151498,0.06504523246928766,0.0005638365868988332,0.03276468339209326,0.260950682104983,0.15107798145333845,0.028007003311079116,0.05156072162510748,0.027728154193784646,29.698472071151425,26.965342731267274,35.43315592830403,43.259844082224404,90.13900040392106,43.24504406443485,122.62482071576062,182.001851702089,121.36890388377836,0.00010005706645621615,6.404474908442227,0.00010087907296529863,0.49749535135924816,2455197.4413432484,4.559698095079511,0.0430562943220138,0.0417613051831722,False
HD 169830 b,HD 169830 b,HD 169830,HD169830,169830,2.957,0.069,0.07,0.8131,0.0082,0.0085,0.306,0.012,0.013,0,6179.3,97.6,0.12,0.062,4.009,0.025,1.936,0.046,1.407,0.043,3.11,0.475,0.02656,0.008614155387530298,0.8137089804621658,0.00813113263615095,0.3301837652830244,3.306935050401471,1.3544104863274495,0.010611384518695088,0.299185172045738,0.010685248609379527,2.346320881718867,149.80144711092802,2.4163238241407896,37.49923719248232,90.09945416112194,39.44644303077948,122.03696020199129,177.41217871428822,122.16158220415295,0.045464013129475234,225.8082363061159,0.045013307919958834,1.2652413477189839,2455084.2897896185,1.3263444495387375,0.4868120551109314,0.2046835869550705,False
HD 169830 c,HD 169830c,HD 169830,HD169830,169830,3.51,0.12,0.12,3.283,0.035,0.036,0.257,0.019,0.019,1,6179.3,97.6,0.12,0.062,4.009,0.025,1.936,0.046,1.407,0.043,3.11,0.475,0.02656,0.036792513724865916,3.305280292436834,0.03516022996278778,0.42392241810720854,3.8134203414833574,2.1315853274365213,0.02074906478875871,0.278825688442099,0.021606132216473062,8.600105413490347,-47.934697745865115,8.942643006119887,40.84613796888999,88.66585486734728,40.6895062702789,119.25528344651883,179.1415160596728,120.9837439158006,9.004963076537706,1847.7857372746837,9.622598112457126,44.65216574259102,2456409.2149440185,47.603746792301536,0.4868120551109314,0.2046835869550705,False
HD 170469 b,HD 170469 b,HD 170469,HD170469,170469,0.555,0.075,0.072,2.212,0.04,0.044,0.15,0.16,0.11,0,5765.6,100.1,0.311,0.059,4.28,0.029,1.275,0.029,1.135,0.048,4.1562,0.62,0.01659,0.037958076302805566,2.185397944212105,0.039101898340245356,0.1110633726779443,0.620513259100267,0.3657507859552733,0.10142212571180989,0.14717593082043826,0.1456411031899232,145.16233623264338,98.32619457599338,52.612799727861784,43.46871261335367,90.52132378630735,42.93504566565055,124.36530114853957,182.7583013440218,120.31515799562345,15.52624833557229,1105.7839980234837,21.002774451935238,214.8477279492654,2455322.6523350924,195.37694222200662,0.0604923106729984,0.0431192331016063,False
HD 175541 b,HD 175541 b,HD 175541,HD175541,175541,0.577,0.049,0.047,0.99,0.03,0.032,0.057,0.053,0.039,0,4970.4,60.4,-0.098,0.059,3.297,0.046,4.493,0.117,1.449,0.137,2.5016,0.89,0.00769,0.03190589936504118,0.9897572562791169,0.030115326090489503,0.10462815255251356,0.6906476512640543,0.38288451041405214,0.05592171760511785,0.08576809941482895,0.0642386281525235,40.83028400084697,-123.49972131354343,280.21614466972096,43.037180320084126,90.24021155105255,42.47977340139748,121.35281653445065,179.75170810084288,122.78280176980937,0.36552857947850725,298.74340587539535,0.362942552556774,39.57757637882605,2455280.946570801,29.60158879403025,0.065907634794712,0.0436124317348003,False
HD 177830 c,HD 177830c,HD 177830,HD177830,177830,0.104,0.016,0.015,0.496,0.017,0.018,0.54,0.12,0.15,0,4744.9,66.8,0.353,0.057,3.454,0.051,3.576,0.087,1.319,0.139,3.3196,1.092,0.0159,0.01825875237657648,0.49708684596262465,0.016149442520485446,0.02329628589725545,0.1335896409392921,0.0609201467485283,0.1283925816073776,0.430592000198767,0.11735770255900912,16.26714200057488,127.29083036187316,12.603502511738697,37.45511642757276,88.30253774292265,43.912357293104435,116.99044112571568,171.8646212390628,127.55649359253246,0.05218005579797591,111.15231722055962,0.055891556612650106,3.788769545033574,2455179.7670422806,2.74620998557657,0.006244771182537,0.0295912008732557,False
HD 177830 b,HD 177830 b,HD 177830,HD177830,177830,1.347,0.097,0.098,1.179,0.04,0.043,0.028,0.017,0.017,1,4744.9,66.8,0.353,0.057,3.454,0.051,3.576,0.087,1.319,0.139,3.3196,1.092,0.0159,0.043544299057311386,1.1819823242193976,0.038320856435460904,0.194435137661793,1.5563442583188667,0.498704151703804,0.012611765188226454,0.019455435093336925,0.014445223837190279,256.7095464447087,98.13663674323848,64.43912410679658,35.69470823229774,87.9973584129318,38.63356350451829,124.88976330400814,181.10442443375769,120.77393407222905,0.18813337492321125,407.3033666305802,0.18861588155232312,50.64350328827277,2455133.479153191,56.68828584207222,0.006244771182537,0.0295912008732557,False
HD 178911B b,HD 178911B b,HD 178911B,HD178911B,178911b,7.07,0.22,0.23,0.34,0.0053,0.0055,0.1132,0.0025,0.0025,0,5576.1,88.8,0.26,0.06,4.423,0.032,1.032,0.023,1.026,0.049,4.6321,0.73,0.02438,0.005123842433731651,0.3408534219171841,0.005350470646693362,0.7115228362363819,7.866248030096465,2.2389526457318087,0.0012292178389908398,0.11562720202768056,0.0012334969448319077,0.6920937013570665,168.52560967619374,0.7124483355253801,32.24146237442219,89.53068917039414,35.693715147544566,126.1145763852461,184.77613772449826,126.62190894976783,0.0006339132667676495,71.48147574224959,0.0006138030142039952,0.13076453562825918,2455166.34856139,0.13121985597535968,0.7971625328063965,0.2750856578350067,False
HD 179949 b,HD 179949 b,HD 179949,HD179949,179949,0.966,0.031,0.03,0.04439,0.00045,0.00046,0.016,0.017,0.011,0,6176.2,90.2,0.155,0.056,4.317,0.023,1.267,0.028,1.22,0.038,4.0932,0.503,0.03639,0.0004735907207450499,0.0444072319497926,0.0004368724789807557,0.11352900240178954,1.0386799832680207,0.41165580721423845,0.007848703233476365,0.033254627569316755,0.008482145699715837,11.996733977134198,-152.09203315297663,13.531414136789834,42.69362727723722,93.79901199051932,36.169948097885964,129.7868324864226,187.69567266117886,118.782317870468,9.898227212978838e-06,3.0925432411087477,9.756160375573586e-06,0.10522131016477942,2455199.06143308,0.1092489380389452,0.1201895922422409,0.0479055717587471,False
HD 181234 b,HD 181234 b,HD 181234,HD181234,181234,8.9,1.9,0.76,7.48,0.39,0.23,0.793,0.086,0.082,0,5372.8,79.7,0.377,0.056,4.375,0.028,1.059,0.024,0.973,0.037,4.9577,1.0,0.02092,0.10570022651052202,7.467076041967937,0.10911997437229015,1.4358543432724442,11.168443288183752,3.03349773809993,0.0783774977609969,0.8474084762277158,0.08006616590131088,8.810043193125864,115.57554073065074,12.008158038590778,15.730139803087738,79.344630190012,28.50182482661114,18.053825077037885,171.63452962276273,12.09800322145935,67.29921668995848,7507.396467901005,73.68733990957844,6962.435259839054,2457402.0943292696,117.7612126627937,0.6556910872459412,0.037697184830904,True
HD 183263 b,HD 183263 b,HD 183263,HD183263,183263,3.705,0.098,0.1,1.508,0.02,0.02,0.3786,0.004,0.004,0,5876.0,101.2,0.278,0.063,4.281,0.03,1.293,0.031,1.171,0.046,4.2458,0.63,0.01842,0.01733830438589945,1.5093798503098304,0.01894062360853299,0.1572786357640279,3.8208211999295068,0.15430588973002246,0.004174051586502192,0.3769153639262305,0.003231343263112918,0.6293745935129635,-127.01993636269502,0.7001804084156475,14.822032598876163,87.0148059364175,19.017099091209047,131.3456172762812,196.0206504654299,109.50857353599892,0.11548965274687362,624.9955770799498,0.11273423764657764,0.9902078066952527,2455239.9435186605,0.9379934067837894,0.3942576050758362,0.0426710471510887,True
HD 183263 c,HD 183263c,HD 183263,HD183263,183263,7.97,0.22,0.22,6.038,0.082,0.085,0.0595,0.0064,0.0063,1,5876.0,101.2,0.278,0.063,4.281,0.03,1.293,0.031,1.171,0.046,4.2458,0.63,0.01842,0.07413760542533865,6.03762132188222,0.07883493245538986,0.44938709017050105,8.434889980812562,0.6058053568041011,0.007083825227207255,0.05782104436044715,0.006189130731591046,3.632118463273045,-72.87937575607972,4.91130934978861,19.65614331210753,84.41298263918466,23.500597704094247,15.580638908227257,105.83852172246579,17.097559850018996,21.594575296290714,4990.950194737502,19.68110552981034,51.06063122069463,2454972.418645041,62.03362133027986,0.3942576050758362,0.0426710471510887,True
HD 18445,HIP 13769 C,HD 18445,HD18445,18445,33.8,7.0,4.3,1.209,0.016,0.017,0.67,0.12,0.098,0,4880.8,99.0,-0.06,0.06,4.587,0.027,0.736,0.027,0.766,0.03,5.7281,0.94,6.98421,0.01929464075708842,1.243512526080117,0.023533193577148337,11.441105198525278,72.90139217529709,46.74088312583103,0.055279311668748665,0.8868244581247904,0.04570285811395747,6.145995012923294,97.99384991886556,9.607035889046458,46.59801020594302,95.98276499574935,38.78420025026283,127.49821811348738,184.1237228765525,120.45900644826679,0.6901729799064924,551.6504247279945,0.678576497859126,1.3990153791382909,2455234.9124155217,1.5290507930330932,1.25842022895813,0.466616153717041,False
HD 186427 b,16 Cyg B b,HD 186427,HD186427,186427,1.752,0.054,0.054,1.676,0.025,0.026,0.6832,0.0031,0.0031,0,5712.0,93.3,0.074,0.061,4.3,0.031,1.159,0.027,0.983,0.045,4.5466,0.66,0.04728,0.02588549351239333,1.6757930288878375,0.025493088112478635,0.24376307392818508,2.0240918114598165,1.152870239478525,0.003182542925922238,0.6781439823050224,0.0031290543526774073,0.5619331102300862,82.18150947946975,0.565599657286981,42.29209285293001,88.82977757084097,41.88642357899761,119.34982995389548,175.43565323816497,124.22771199043424,0.08775232641528419,799.2372942679145,0.08682907313698252,0.44706109911203384,2455335.914851336,0.43159125512465835,0.065925233066082,0.0390299409627914,False
HD 187123 b,HD 187123 b,HD 187123,HD187123,187123,0.501,0.016,0.016,0.04185,0.00065,0.00067,0.004,0.004,0.0028,0,5765.9,96.3,0.106,0.06,4.32,0.032,1.155,0.027,1.02,0.048,4.4576,0.61,0.02173,0.0003139941975682445,0.04157862154278522,0.0013579913643243374,0.04611875996601855,0.5518364029742923,0.20795185247874837,0.00435520200112175,0.006764434750558935,0.004759317637924356,42.3183322788849,41.46403579178252,36.575088143069806,24.61039799200205,111.95126150012186,27.616468345921476,121.8077417634783,173.81823360269507,127.4669581500469,2.239430883399507e-06,3.0965982082566965,2.293470903858008e-06,0.272033317014575,2455194.964076509,1.1401264369487762,0.1793164312839508,0.0269248895347118,True
HD 187123 c,HD 187123c,HD 187123,HD187123,187123,1.713,0.058,0.058,4.431,0.071,0.072,0.227,0.016,0.017,1,5765.9,96.3,0.106,0.06,4.32,0.032,1.155,0.027,1.02,0.048,4.4576,0.61,0.02173,0.03547236618878724,4.438825328485868,0.13674104080461902,0.37266367530741995,2.5723053954602815,0.37537092453171006,0.017503926696890604,0.273759044400655,0.017756401633854946,3.341206774710571,-92.93010517437766,3.273206819104857,87.59780685187889,135.24921259012788,7.468920894516003,58.13461875766353,286.3471612263471,14.548582692641048,13.884978828994917,3411.7173754512346,14.416135508271964,31.996553973760456,2457099.681369237,33.255139025859535,0.1793164312839508,0.0269248895347118,True
HD 188015 b,HD 188015 b,HD 188015,HD188015,188015,1.455,0.06,0.059,1.187,0.018,0.019,0.17,0.025,0.026,0,5649.5,97.0,0.253,0.061,4.352,0.032,1.125,0.026,1.043,0.048,4.6138,0.7,0.01971,0.018183224832723832,1.187823647134901,0.01811646435449621,0.20797099503118943,1.6700366016299266,0.9801077490542334,0.023467652181612897,0.17302053617931784,0.023659313088007505,7.932603791169555,-139.12470928855953,8.677905490998228,42.773835602554286,92.73674569954427,42.181568138509036,120.16979439640504,177.54497602737734,123.53711031195871,0.3174382071867967,462.66553991564854,0.31534292966460953,16.864821076393127,2455028.5318781333,458.9997724038549,0.045486431568861,0.0297438278794288,False
HD 189733 b,HD 189733 b,HD 189733,HD189733,189733,1.162,0.036,0.035,0.03126,0.00036,0.00037,0.027,0.021,0.018,0,5012.5,67.8,0.041,0.057,4.571,0.023,0.783,0.014,0.828,0.029,6.2475,0.932,0.05057,0.00034536820854409733,0.03132917656538079,0.00033021265487646195,0.12152974775023306,1.2756130904363379,0.5842032148105334,0.0156022059734762,0.03484142224364649,0.014497157596121787,22.617631362532535,110.13733088937063,21.245871579435843,38.92840169819398,88.72787677493666,37.015845085615,121.80709767366545,178.4959005918959,122.57466043188575,7.551565940122629e-06,2.2185652884725555,7.631341951253034e-06,0.13025893876329064,2455198.069231868,0.13368762331083417,0.0679517462849617,0.0263241343200206,False
HD 190360 c,HD 190360c,HD 190360,HD190360,190360,0.0674,0.0027,0.0026,0.1294,0.0017,0.0017,0.165,0.027,0.028,0,5537.7,83.4,0.23,0.061,4.298,0.028,1.166,0.026,0.986,0.039,4.7039,0.73,0.06244,0.0012579414738301542,0.12993655096610573,0.0013489900233845387,0.004566084381712812,0.06987738457808501,0.01193412238861688,0.0303618652454703,0.1747158584032505,0.02891715529414063,11.121572180837536,-27.815460041284002,11.826779893589725,29.06486923938344,90.77503118415464,27.226953055842813,126.63397784872551,186.14677741739953,120.57872575370183,0.0006180460185412073,17.11711895179586,0.000626139218177002,0.5043233754113317,2455210.5881976443,0.5236789099872112,0.1902693063020706,0.046694841235876,True
HD 190360 b,HD 190360 b,HD 190360,HD190360,190360,1.492,0.043,0.043,3.955,0.052,0.053,0.3274,0.0081,0.0087,1,5537.7,83.4,0.23,0.061,4.298,0.028,1.166,0.026,0.986,0.039,4.7039,0.73,0.06244,0.038314396770672055,3.9557698374077823,0.04129679291594446,0.16120282749550996,1.751480427341526,0.24031199388952085,0.007027472226802833,0.34967382284276,0.006972762504215968,1.3428612935371191,10.505286651599196,1.3746016184937684,11.622553098109343,63.012534394633306,19.631189451388806,16.303786880402413,99.53582979616621,23.46965281987113,3.432508090016654,2873.0488289271934,3.259952314659131,9.289238827768713,2453525.3407947016,10.199598989449441,0.1902693063020706,0.046694841235876,True
HD 190406,HIP 98819,HD 190406,HD190406,190406,67.4,2.0,2.0,15.54,0.32,0.31,0.4618,0.0054,0.0053,0,5932.0,81.3,0.051,0.057,4.404,0.03,1.072,0.025,1.07,0.044,4.5641,0.61,0.05643,0.2559036913473669,16.546148592642723,0.25419572409800395,2.000920729304255,73.366361562493,1.9887309173112442,0.003599581307080546,0.46521074243588845,0.0036617899291667144,0.6391290861014767,-93.28484322128197,0.6423768800611214,2.4015125338226966,98.02036592090667,1.7329403188626742,1.5511507803952895,331.48319740035464,1.126374727216728,261.0080127435467,23024.26053476742,269.73019074003605,14.5941645456478,2457081.3583516525,14.692731374874711,8.250224113464355,0.0460625067353248,True
HD 192263 b,HD 192263 b,HD 192263,HD192263,192263,0.658,0.03,0.03,0.154,0.0019,0.002,0.04,0.037,0.027,0,4998.1,97.0,0.048,0.062,4.564,0.032,0.784,0.029,0.821,0.031,6.2965,0.938,-1.0,0.001971752471703281,0.15407022638028461,0.001912396165385799,0.10091921037572049,0.8593199031646451,0.480126093430033,0.006325382262528156,0.008991375165133932,0.009961255991091133,142.3949742929951,18.437541467052387,109.91301886028693,41.486197625921506,89.54439349804585,42.80075454108237,122.76199384386075,179.36822695810045,124.15421172115637,0.0014613933253322386,24.357536612842512,0.0014697895800992455,7.2183443903923035,2455205.5228252085,8.592268195003271,0.0533756762742996,0.0408403910696506,False
HD 192310 b,HD 192310 b,HD 192310,HD192310,192310,0.0451,0.0064,0.006,0.3262,0.0035,0.0037,0.14,0.12,0.093,0,5181.1,63.1,0.081,0.06,4.494,0.022,0.858,0.016,0.844,0.028,6.0019,0.878,0.11365,0.003567606593584405,0.3261742681331433,0.0035222334269263134,0.010184580572251717,0.05362874711777728,0.029127238487001744,0.10749462870291022,0.13896922140972762,0.11318898631305124,,,,,,,,,,,,,,,,0.0899986326694488,0.0499624647200107,False
HD 195019 b,HD 195019 b,HD 195019,HD195019,195019,3.655,0.091,0.09,0.1376,0.0017,0.0017,0.0198,0.0032,0.0032,0,5746.6,99.8,0.05,0.063,4.073,0.027,1.556,0.037,1.049,0.039,4.0482,0.64,0.02652,0.001454757139909918,0.13793046711213028,0.0013695517344313735,0.24644229467303358,3.9187167846252473,0.5520633028685262,0.004775098677532851,0.00947556213076236,0.004802983315908917,26.291419351130983,-119.39222240488918,42.63980222143182,28.048330474958007,96.17717662297073,25.4758468462407,125.01029669656434,200.81812432225863,101.69582500594649,0.0001622734754143096,18.20135755602871,0.0001616291520107893,1.625677746720612,2455202.0080945333,1.8726450027897954,0.4308190047740936,0.0337115637958049,True
HD 209458 b,HD 209458 b,HD 209458,HD209458,209458,0.665,0.022,0.022,0.04635,0.00068,0.0007,0.0105,0.011,0.0074,0,6026.4,96.9,-0.006,0.06,4.307,0.03,1.2,0.028,1.069,0.048,4.2858,0.53,0.02067,0.0006846750159830023,0.04639043220027903,0.0006429593349674204,0.07742513647368132,0.7447657238593807,0.33815658164201723,0.012867358669673586,0.01945716817232065,0.014655189991938714,47.41875632333888,47.87644751090689,45.13896059452805,40.38504640124272,90.66149992978919,37.639880224170184,122.16468269915981,177.16574655057963,118.34436881297381,2.417433144064063e-05,3.5247454057732575,2.359211030134034e-05,0.36915576830506325,2455195.0060731387,1.1066242158412933,0.0323212631046772,0.0458979420363903,False
HD 210277 b,HD 210277 b,HD 210277,HD210277,210277,1.236,0.032,0.033,1.123,0.014,0.014,0.472,0.0055,0.0056,0,5505.8,76.5,0.213,0.059,4.327,0.027,1.114,0.025,0.964,0.036,4.9891,0.71,0.04692,0.014278582423311148,1.124176151813169,0.0135313821745362,0.1636430872992598,1.4126616722437702,0.8436240042608649,0.005541220645031986,0.46928263485204313,0.005518481164193734,0.991546376523786,124.61562801144117,0.969659181624138,41.65289092934489,88.91069139007351,43.581281715191494,122.97206432688759,179.07791103897375,123.46401611959152,0.05325901095267227,442.9507351264333,0.0531733649280568,0.7631512484513223,2454977.1228758567,0.746962727047503,0.0415651313960552,0.0444605164229869,False
HD 211681,HD 211681,HD 211681,HD211681,211681,76.4,3.3,3.2,7.79,0.21,0.19,0.4413,0.0076,0.0064,0,5708.6,79.9,0.354,0.056,4.082,0.035,1.672,0.039,1.237,0.072,3.8476,0.7,0.01382,0.15725575111290624,8.311174729044042,0.15059136275730012,7.774753694401852,188.87683690117228,7.6876878065579035,0.0026647090585360522,0.4487013187090507,0.002622789983969309,0.5592756116523105,-53.621985667703996,0.5603255104218903,0.47876572072433987,153.19699209104914,0.4612830007018829,1.3772618066487325,208.14864758868174,1.3798363575186556,7.839960974394671,7349.709174079669,7.96051472266754,9.200295531656593,2460479.060802993,9.269083728082478,2.288791418075561,0.0464950054883956,True
HD 213472 b,HD 213472 b,HD 213472,HD213472,213472,3.48,1.1,0.59,13.0,5.7,2.6,0.53,0.12,0.085,0,5729.5,99.4,0.125,0.062,4.145,0.032,1.434,0.033,1.048,0.051,4.1273,0.7,0.01549,3.114472371758362,15.60183770887769,10.037715118156717,1.899435880143992,5.943239957781162,7.9149420791996805,0.13259753263999752,0.18447008499851375,0.2602032672373842,174.06583070665653,61.525840170775595,77.94567718652458,43.366938053896156,90.7687898759526,42.79606157882732,119.72950489857136,177.57080605437358,123.19750485326693,6179.400326415989,21904.009582802293,24015.206818872783,3325.3719915621914,2457763.4969746363,5493.41086336365,0.0969013348221778,0.03595457598567,False
HD 216520 b,HIP 112527 b,HD 216520,HD216520,216520,0.0326,0.0036,0.0038,0.1954,0.0025,0.0025,0.19,0.13,0.12,0,5160.0,69.5,-0.124,0.057,4.545,0.023,0.783,0.014,0.791,0.03,6.0314,0.86,0.05112,0.0024772122210372782,0.19458475806015907,0.0024498738414814314,0.006499612550816242,0.04329753375204509,0.025054867160514416,0.07467903479880117,0.22981820654913943,0.07260708728544485,23.905783687306908,-48.80261845110455,22.932101484512682,42.5962490754508,89.55910967624325,42.79175531602431,122.25685023736372,181.45931406412092,121.87522163788492,0.014920251344179292,35.25327913480598,0.014308254416206978,2.1336206551641226,2455209.657275043,1.968634338118136,0.0855956897139549,0.036348819732666,False
HD 217014 b,51 Peg b,HD 217014,HD217014,217014,0.464,0.014,0.014,0.05236,0.00076,0.00079,0.0042,0.0046,0.003,0,5760.8,95.5,0.206,0.06,4.317,0.031,1.187,0.028,1.069,0.047,4.5579,0.67,0.06465,0.0008333042859762982,0.052466705168589214,0.0007047937912265517,0.055978943835369166,0.5306900594532239,0.21944817774295688,0.006966020155814351,0.012225597014854046,0.007299718794464397,33.36325267070203,1.7043083974150914,36.351634171839116,38.452899974511595,87.87135901784178,39.0632820972033,124.76596488991319,176.31876128782065,127.96006028439038,5.18307147689967e-06,4.23079449108457,5.252568699987137e-06,0.9841366307809949,2455197.4002938652,2.927489926572889,0.2657380700111389,0.121782511472702,False
HD 217107 b,HD 217107 b,HD 217107,HD217107,217107,1.385,0.039,0.039,0.0739,0.001,0.0011,0.1279,0.0017,0.0016,0,5606.8,94.3,0.34,0.06,4.325,0.03,1.172,0.028,1.06,0.045,4.7055,0.72,0.04982,0.0019304715645734744,0.07460466311873266,0.0005480764202230176,0.06680688357523734,1.4677362775116793,0.24861248781464074,0.0019089671867818514,0.1289209399071067,0.0018582193192857033,0.8449082285860001,24.211523976995423,0.8428417833776294,22.673279317592744,83.98076244944303,26.001598544217572,127.57871820521834,184.70988711445068,118.78848547520715,4.99258293729099e-06,7.126878460237325,5.012115149582996e-06,0.016663416754454374,2455194.009047057,0.016172921285033226,0.2465656101703643,0.0357940644025802,True
HD 217107 c,HD 217107c,HD 217107,HD217107,217107,4.31,0.13,0.13,5.944,0.083,0.086,0.3928,0.0069,0.0067,1,5606.8,94.3,0.34,0.06,4.325,0.03,1.172,0.028,1.06,0.045,4.7055,0.72,0.04982,0.1539086452400733,5.953701542118102,0.04472967601951794,0.19521032726535825,4.476764472136155,0.15648630688945353,0.006868599736371106,0.3952466190224749,0.006705569749907825,1.1197266136925919,-158.72060173495055,1.2074617786263673,12.018377530666086,88.69625725836501,13.664589588731246,17.362830476594667,179.13743241833112,20.42607784729657,10.53920517591905,5074.794606820685,11.454225429473809,14.867419494315982,2455875.664079125,15.483602584339678,0.2465656101703643,0.0357940644025802,True
HD 218566 b,HD 218566 b,HD 218566,HD218566,218566,0.198,0.018,0.018,0.6875,0.0082,0.0085,0.268,0.1,0.095,0,4942.9,63.1,0.298,0.058,4.529,0.024,0.831,0.015,0.855,0.031,6.2187,1.02,0.03466,0.008371437830476447,0.6871050738021918,0.008234352386400134,0.03384266902881258,0.22908077972944108,0.13627709077944455,0.09724435175908616,0.3073844917556363,0.11658026698753454,14.388043470859415,43.826924054707405,21.40172357850065,42.9039854310622,89.4842198235774,42.848579954459524,122.19438024003713,179.81582139576713,123.19596368399934,0.502432113153958,224.99312198217075,0.39507654852084784,7.296273042913526,2455098.1222613147,13.035012705717236,0.0951533168554306,0.0489417612552642,False
HD 219134 d,HD 219134 d,HD 219134,HD219134,219134,0.013,0.001,0.0011,0.03838,0.00043,0.00043,0.063,0.07,0.045,0,4817.1,62.0,0.083,0.058,4.575,0.021,0.757,0.013,0.788,0.027,6.4869,1.01,0.15308,0.0004302427586604582,0.038386922278465435,0.0004286343187744207,,,,0.05465492206943262,0.06268676469475101,0.0550952988913911,,,,,,,,,,,,,,,,0.146289587020874,0.0606961622834205,False
HD 219134 f,HD 219134 f,HD 219134,HD219134,219134,0.0112,0.0014,0.0014,0.06466,0.00073,0.00073,0.16,0.12,0.11,1,4817.1,62.0,0.083,0.058,4.575,0.021,0.757,0.013,0.788,0.027,6.4869,1.01,0.15308,0.0007361252757369235,0.06465696380177015,0.0007325762648740242,,,,0.11654620634513002,0.16000884533931556,0.11963748642732905,,,,,,,,,,,,,,,,0.146289587020874,0.0606961622834205,False
HD 219134 e,HD 219134 e,HD 219134,HD219134,219134,0.0243,0.0023,0.0022,0.1453,0.0016,0.0016,0.072,0.078,0.051,2,4817.1,62.0,0.083,0.058,4.575,0.021,0.757,0.013,0.788,0.027,6.4869,1.01,0.15308,0.0016037958875678437,0.14534010845760503,0.0015462361851004691,0.004507965234544595,0.028609856855602772,0.01641780440661597,0.0632050994288877,0.0710816258208351,0.06568176700736308,,,,,,,,,,,,,,,,0.146289587020874,0.0606961622834205,False
HD 219134 c,HD 219134c,HD 219134,HD219134,219134,0.0516,0.0032,0.003,0.2346,0.0026,0.0027,0.077,0.055,0.05,3,4817.1,62.0,0.083,0.058,4.575,0.021,0.757,0.013,0.788,0.027,6.4869,1.01,0.15308,0.0027564421190050814,0.2346317659830333,0.002652028920591215,0.008393609928684015,0.06039452344955934,0.03450932371092996,0.052902571484383806,0.07742348504421469,0.05258009964879075,,,,,,,,,,,,,,,,0.146289587020874,0.0606961622834205,False
HD 219134 b,HD 219134 b,HD 219134,HD219134,219134,0.308,0.014,0.014,2.968,0.037,0.037,0.025,0.027,0.018,4,4817.1,62.0,0.083,0.058,4.575,0.021,0.757,0.013,0.788,0.027,6.4869,1.01,0.15308,0.03696673250109361,2.9679672064661586,0.03619685113785387,0.04388889975089322,0.3545856817765146,0.20324500031961246,0.0232407250193059,0.02508228341645585,0.02338759168238291,,,,,,,,,,,,,,,,0.146289587020874,0.0606961622834205,False
HD 22049 b,eps Eri b,HD 22049,HD22049,22049,0.651,0.039,0.039,3.5,0.039,0.04,0.044,0.047,0.031,0,5020.4,57.7,-0.044,0.058,4.59,0.018,0.759,0.012,0.815,0.024,6.192,0.88,0.31094,0.035468593929063985,3.4795853911066956,0.03486550242618858,0.07861624062773653,0.8292216899983417,0.14288670072823317,0.031224329312480436,0.048330726668300864,0.03571416322699486,292.36948874820257,131.23223823713744,36.19663868934035,35.01264502575162,90.72923507743769,33.29859669817638,13.091704082050027,23.288601365957234,17.047234902535365,10.943224192070375,2624.7981771728155,11.043236202818662,235.20049385586753,2455306.2283099936,279.7594443773851,0.891451895236969,0.1721294671297073,True
HD 222582 b,HD 222582 b,HD 222582,HD222582,222582,7.88,0.24,0.24,1.335,0.02,0.02,0.7615,0.0035,0.0034,0,5746.7,91.8,0.017,0.061,4.305,0.031,1.145,0.027,0.969,0.043,4.5865,0.6,0.02369,0.02017436639591197,1.3389620173988606,0.01981053846609071,0.8054061444240901,8.81471573090386,3.08982513602837,0.0032115958063108074,0.7607860950056147,0.0032286477612977205,0.34522266718574457,-40.44373340231398,0.34099902137084825,36.553533560227585,89.76719909182215,36.703907961955736,123.87965594090869,180.0616962489045,122.59699297675408,0.04371873264142323,572.5374259474958,0.044709124793939736,0.15087066451087594,2455289.3161563925,0.15168293192982674,0.1129921674728393,0.0484632179141044,False
HD 239960,HIP 110893 A,HD 239960,HD239960,239960,54.0,10.0,13.0,15.1,7.1,5.0,0.61,0.11,0.14,0,3493.3,52.1,-0.066,0.078,4.932,0.013,0.326,0.009,0.333,0.011,11.5755,1.65,0.24994,0.6470369525708319,8.224728889536987,0.9888525910469141,6.086450651693973,39.63892782988618,23.184446866479853,0.03558946533821111,0.3628281536229817,0.045338812761706704,3.881834358282674,-150.10035555221995,4.096056260794427,43.406727341694136,92.13752824569251,40.29650339280589,122.91957785843302,177.11693266550867,124.40592905916128,1504.8707178581044,13973.696345825216,2329.834277020802,83.4341901098378,2457162.4916941323,86.86427768040448,0.0,100000000.0,False
HD 24040 c,HD 24040c,HD 24040,HD24040,24040,0.201,0.027,0.027,1.3,0.021,0.021,0.11,0.12,0.079,0,5776.5,84.6,0.197,0.059,4.197,0.029,1.387,0.031,1.104,0.053,4.1822,0.66,0.02142,0.028007554212415853,1.3017812900182024,0.023650970068660238,0.08389357267926208,0.1867407861741864,0.08668086084234342,0.16383686858371974,0.2518005375869664,0.22690161227136724,149.13441100450044,70.47721874604693,67.3459836878585,40.3405787284187,91.9305447216065,36.7126997959047,116.52489720104165,169.564130843894,118.2714263696935,7.026215756200145,514.7705819871762,4.136038621806733,96.04593713860959,2455040.995488348,191.4323250874877,0.1651540398597717,0.0332186296582222,True
HD 24040 b,HD 24040 b,HD 24040,HD24040,24040,4.05,0.15,0.15,4.708,0.076,0.077,0.0117,0.011,0.0082,1,5776.5,84.6,0.197,0.059,4.197,0.029,1.387,0.031,1.104,0.053,4.1822,0.66,0.02142,0.08124282112683279,4.7041836945968125,0.0681886178437967,0.32100534168195427,4.404383505535941,0.7870947324401492,0.010264783964222361,0.014204346711040504,0.01642888061614038,120.56695675360841,42.18923928655913,63.353118396289375,24.350193693227844,78.17628315054783,28.515069195970398,163.04802848091472,267.84556916593533,54.03214043334009,16.228714926643534,3517.9698975944543,17.53796748873492,617.8376302560791,2453554.7160257665,1810.2971143131144,0.1651540398597717,0.0332186296582222,True
HD 26161 b,HD 26161 b,HD 26161,HD26161,26161,13.5,8.5,3.7,20.4,7.9,4.9,0.82,0.061,0.05,0,6057.6,87.6,-0.009,0.059,4.163,0.027,1.456,0.032,1.133,0.054,3.8946,0.501,0.02441,1.3321404932684455,15.132551746884548,2.380155641237547,4.817368201458713,47.25053126277272,6.571440442496687,0.013836281527541128,0.8420873627862796,0.01997734976823684,0.8606333903809613,-5.6695098938277875,0.7891373203935723,75.55252827729493,125.6750227070985,9.084488850630564,13.002727269605924,29.211646826556414,5.322603116519009,2498.725403631106,19808.19418448893,4727.099992160678,3.2161144907586277,2460075.9134355686,3.1078650653362274,1.0502324104309082,0.03483197838068,True
HD 28185 b,HD 28185 b,HD 28185,HD28185,28185,6.04,0.2,0.2,1.045,0.016,0.018,0.0629,0.0042,0.0049,0,5622.0,93.8,0.227,0.061,4.383,0.034,1.076,0.025,1.023,0.05,4.8139,0.75,0.02536,0.005844224436624801,1.0339714256607913,0.005914745379596464,0.8103676270293834,6.7531478534735125,4.130881724216479,0.003963712602696352,0.06301352135127346,0.003984531438905134,,,,,,,,,,,,,,,,0.1552456319332122,0.031796358525753,True
HD 28185,HD 28185,HD 28185,HD28185,28185,40.0,43.0,28.0,15.9,7.3,5.1,0.26,0.12,0.093,1,5622.0,93.8,0.227,0.061,4.383,0.034,1.076,0.025,1.023,0.05,4.8139,0.75,0.02536,0.27541753735209795,8.496918263010913,0.2707754570252412,0.5977028654089356,5.9940590447620075,0.5908910841899528,0.03908489574093764,0.15014020384229693,0.03959938482058717,,,,,,,,,,,,,,,,0.1552456319332122,0.031796358525753,True
HD 285968 b,HD 285968 b,HD 285968,HD285968,285968,0.0285,0.0043,0.0043,0.06649,0.00042,0.00043,0.16,0.14,0.11,0,3703.5,32.1,0.147,0.081,4.784,0.009,0.478,0.008,0.509,0.01,10.0998,1.51,0.10556,0.0004345210694304824,0.06649006848802874,0.0004268547002266032,0.006457913941994343,0.03451856258742171,0.01871688976341941,0.10712127634331348,0.16359131715592914,0.12144816504284958,79.85230697307874,88.3786760971502,49.46360089512571,43.136196423375196,91.19966725755333,41.66696541428314,125.3092786019043,185.1133057745291,119.91024444787249,0.0009979431150490825,8.774924247278744,0.0010058144633724453,6.84317241050303,2455197.4457284,3.459386548027396,0.1293329745531082,0.0710544362664222,False
HD 31253 b,HD 31253 b,HD 31253,HD31253,31253,0.446,0.063,0.063,1.296,0.024,0.025,0.44,0.12,0.17,0,6014.9,81.7,0.14,0.058,4.032,0.03,1.829,0.042,1.325,0.073,3.4852,0.53,0.01717,0.024288210242334518,1.2845409068771119,0.023513019155202652,0.08655824249218858,0.5028291659366706,0.28998743375538605,0.09467695398519504,0.14465425542528224,0.11331083016304763,50.48301551177718,-104.98316665695117,229.13603512572445,42.995792890490314,90.67394786537825,43.34972092475327,122.52778304433201,180.7839175216086,122.01654465186135,1.698098985814113,461.64802762744165,2.152342852184404,75.02612845925614,2455263.7865715926,71.91875525517389,0.0342308580875396,0.0419050753116607,False
HD 32963 b,HD 32963 b,HD 32963,HD32963,32963,0.726,0.036,0.035,3.416,0.058,0.059,0.069,0.04,0.039,0,5706.1,92.6,0.075,0.061,4.336,0.032,1.111,0.026,0.981,0.046,4.8551,0.63,0.02623,0.057022770981637105,3.4324560241948925,0.05600118725654024,0.6386024488355277,2.1663770415861547,0.7858399308558308,0.028756314093325214,0.09007575842544288,0.028001456312244294,17.28662605376266,83.68299612830624,17.975597558362367,121.76760684520299,142.07636268741166,22.708221679774027,21.035414025943908,211.61232307668405,56.79986848671507,19.08720451905492,2341.994812845808,20.68549775583415,107.7934840945527,2455330.5366658536,111.98585096932948,0.1871508061885833,0.0438165739178657,True
HD 33636 b,HIP 24205 b,HD 33636,HD33636,33636,8.92,0.29,0.3,3.238,0.051,0.053,0.491,0.005,0.0049,0,5949.3,90.3,-0.071,0.061,4.409,0.031,1.04,0.024,1.017,0.049,4.7957,0.61,0.03372,0.05349482789612736,3.2471112980261596,0.049224270195533215,0.33696477306983397,9.276445230054229,0.3595876647534162,0.0030821384402553997,0.48082819715381026,0.0030503227197710703,0.6124424384575491,-24.07894765481099,0.6185585587957725,14.790801237504112,90.43361146702328,10.90749276973115,18.931550870971797,27.262836823641717,321.19241305734164,1.2235870050485573,2109.208577907198,1.217163945809716,2.68114101421088,2455417.350831671,2.7778921141289175,0.3209298551082611,0.0456144548952579,True
HD 34445 b,HD 34445 b,HD 34445,HD34445,34445,0.658,0.04,0.04,2.106,0.038,0.04,0.103,0.059,0.056,0,5829.5,86.2,0.138,0.059,4.146,0.031,1.479,0.034,1.11,0.06,4.0537,0.62,0.02167,0.042868495720071564,2.1201880790610823,0.0431076433881854,0.10520310504141683,0.893122499956642,0.28681406058359105,0.0463321356124326,0.30893833115924896,0.04320146211556947,9.702429652132395,95.91122496838307,10.071745788640499,33.47359364537881,87.84970616851487,34.64312119906306,121.63840111253272,179.2619784883317,120.5455906206148,4.1712746882105876,1067.8853069177208,4.217858460148818,22.07345191668719,2454825.6836938607,24.516400107648224,0.0212809816002845,0.0388699434697628,False
HD 3651 b,HD 3651 b,HD 3651,HD3651,3651,0.2202,0.0077,0.0077,0.2954,0.0043,0.0044,0.614,0.015,0.015,0,5205.9,74.5,0.168,0.06,4.505,0.03,0.872,0.017,0.888,0.039,5.5719,0.92,0.08979,0.004558296175482257,0.2955424217770856,0.004605443305782497,0.03149584703350636,0.25993236024343064,0.15644278089606267,0.01197764611172858,0.6226732874283675,0.011676879706281063,1.9556320485738041,-112.01748017485049,1.8212499169240886,45.91999444414095,90.48263429089252,41.486743515961024,123.46167989911406,178.26058236965986,121.9158591113765,0.0020340521032267134,62.25652150827695,0.0019373182374948783,0.2227254114113748,2455178.3378073405,62.1722109420225,0.100244365632534,0.0883034691214561,False
HD 37124 b,HD 37124 b,HD 37124,HD37124,37124,0.65,0.016,0.016,0.5253,0.0032,0.0032,0.05,0.019,0.022,0,5698.6,48.7,-0.326,0.06,4.391,0.016,0.949,0.017,0.813,0.015,5.0714,0.67,0.03155,0.00349506663768151,0.5253350589045169,0.0033715241306442323,0.04407993601268223,0.6982627061727351,0.16852741064432342,0.01717622944626315,0.04623939901233797,0.018270763073773462,285.95431321674255,146.2882971482452,20.455890441150217,26.314696274909537,75.6806553571451,26.7975905844053,87.55254670413564,133.82808442974138,124.88905684349683,0.022722478802677415,154.26224760830934,0.025745771936016126,10.17245833389461,2455254.7687715627,10.585842435713857,0.1085649505257606,0.036066748201847,True
HD 37124 c,HD 37124c,HD 37124,HD37124,37124,0.647,0.08,0.09,1.687,0.011,0.011,0.126,0.047,0.045,1,5698.6,48.7,-0.326,0.06,4.391,0.016,0.949,0.017,0.813,0.015,5.0714,0.67,0.03155,0.011440421956583346,1.6861948549057484,0.010854604116784516,0.1578016171655794,0.7266053392056442,0.2946743140936068,0.04798291892951846,0.1611569639950027,0.0520210055411473,16.87431680655371,6.0581335160562,16.24877267344406,38.09643176867823,78.9202002388264,39.36325184297526,212.85074129320705,237.0238650743318,100.24585803111609,1.9237830602099848,887.0969142935752,1.9048276729192821,35.169970145914704,2454799.10524928,819.797563593369,0.1085649505257606,0.036066748201847,True
HD 37124 d,HD 37124 d,HD 37124,HD37124,37124,0.659,0.034,0.036,2.67,0.022,0.021,0.16,0.12,0.11,2,5698.6,48.7,-0.326,0.06,4.391,0.016,0.949,0.017,0.813,0.015,5.0714,0.67,0.03155,0.019438631906073756,2.678011679286078,0.020022055581544684,0.06979134576746582,0.7539082857955859,0.12445708644831288,0.13404041969762487,0.2946353834487875,0.07696938922853686,18.034140994610595,-77.67223970014956,157.1302214184171,24.463724740035808,78.46312097477116,36.74064614106146,64.75985302512635,139.01044790776024,95.86821383618283,10.321316914451472,1775.5563396952625,11.017928419945974,827.4281549919397,2455365.1270088498,93.44417892582715,0.1085649505257606,0.036066748201847,True
HD 3765 b,HIP 3206 b,HD 3765,HD3765,3765,0.173,0.014,0.013,2.108,0.032,0.033,0.298,0.078,0.071,0,5049.8,64.9,0.172,0.06,4.527,0.026,0.831,0.016,0.852,0.033,6.1734,0.94,0.05576,0.030648842797679876,2.1219085194860443,0.030309093983297064,0.029831192887228603,0.2044321266493032,0.11802652477986778,0.09181590570806981,0.18687160301289213,0.09514405775014712,28.850814375919413,-86.75661654354752,26.612042738012,43.30109872373059,90.38846962315692,42.397225691055425,122.06531660161238,181.17989226846964,122.55203828791576,11.006127300176558,1222.6281851604754,12.53832541493989,91.40738523565233,2454994.724598311,85.13590839784592,0.0712651312351226,0.0358810722827911,False
HD 38529 c,HD 38529c,HD 38529,HD38529,38529,0.876,0.014,0.014,0.1329,0.00035,0.00035,0.26,0.014,0.015,0,5624.2,116.1,0.377,0.059,3.709,0.012,2.858,0.04,1.529,0.012,2.9671,0.77,0.02358,0.00033759831875490587,0.1329251908666791,0.00034142979416443286,0.10179110692230986,0.992349573024682,0.43824707004995445,0.014333651467464625,0.2672590688189684,0.013895786885736006,3.119526407386047,94.92637216292933,3.1916748447741554,40.27503582371655,92.25426778033776,37.82930454101759,124.50457489928323,186.0147761083087,117.78793870346703,0.00019723352841616304,14.310206884497145,0.00018667411369932552,0.11035515693947673,2455200.478054379,0.11330311326310039,0.1505679786205291,0.0562909953296184,False
HD 38529 b,HD 38529 b,HD 38529,HD38529,38529,13.21,0.1,0.1,3.736,0.01,0.01,0.3545,0.0048,0.0047,1,5624.2,116.1,0.377,0.059,3.709,0.012,2.858,0.04,1.529,0.012,2.9671,0.77,0.02358,0.009697922363567812,3.7418728898673153,0.010224626208910514,1.1759712357101098,14.728005194154145,4.399271890623973,0.005184142253325752,0.3542666117170386,0.0054509767639568385,1.023712672935389,21.125287305271275,1.0405837252556331,33.91324403358729,91.46877699920539,33.72917297670932,119.83663350663329,175.85609799664027,123.22806128543229,1.4809212549707809,2127.5035925172874,1.4824960115993235,5.055467355065048,2454405.336064088,5.182718416675925,0.1505679786205291,0.0562909953296184,False
HD 40979 b,HD 40979 b,HD 40979,HD40979,40979,3.8,0.16,0.16,0.8669,0.0074,0.0076,0.251,0.028,0.028,0,6149.7,58.7,0.203,0.063,4.343,0.023,1.237,0.028,1.235,0.032,4.1316,0.522,0.02931,0.00757738237509642,0.8680056164603344,0.007510761378769604,0.5237317355067215,4.520454568152303,2.655074048911678,0.014014947888362661,0.27904418207206194,0.013876327125413368,3.5700167268354193,-32.4715774919825,3.5698308637524647,42.09514989242885,90.66889771184773,42.40026001366127,125.03853168869449,182.65431842782164,121.13081277613122,0.12469660979479613,265.1745010497887,0.12835294276817422,2.5755600119009614,2455249.6748698256,2.554082924965769,0.0348447039723396,0.0264129526913166,False
HD 4203 b,HD 4203 b,HD 4203,HD4203,4203,1.821,0.078,0.077,1.177,0.021,0.022,0.513,0.013,0.014,0,5625.1,77.6,0.38,0.056,4.146,0.032,1.497,0.034,1.137,0.063,4.2245,0.73,0.01226,0.022815403550292324,1.1804792856624131,0.02022235351518864,0.1173052079584811,1.924461672539518,0.27167209114789537,0.013666397232569905,0.5154533536556537,0.013054184267674906,2.02415354185511,-27.406154440249935,2.0556221551412506,24.136743253859045,87.62007181156862,25.299940875148394,122.43525596198782,175.23345131242456,128.77149260091124,0.13733923257615288,437.15776768426315,0.13681939071472016,1.6755113205872476,2455412.1343326513,1.6231079692952335,0.1281804293394088,0.0417332723736763,True
HD 4203 c,HD 4203c,HD 4203,HD4203,4203,2.68,0.99,0.24,7.8,5.4,0.78,0.19,0.29,0.089,1,5625.1,77.6,0.38,0.056,4.146,0.032,1.497,0.034,1.137,0.063,4.2245,0.73,0.01226,0.17114615767206232,7.131967111454615,0.1928082262600137,0.31442187668934807,2.815992502697343,0.7352619142059149,0.033371803624287544,0.10595062005933537,0.03855473302027382,19.529359223022723,-87.29988219137233,22.934121208206818,39.96022233172434,91.75335122967786,35.279945648323206,28.421954796352285,55.261178735894696,31.257450534490467,144.88439215186736,6483.680169683733,190.72340309664742,334.15973118459806,2457165.030093386,392.57773452671245,0.1281804293394088,0.0417332723736763,True
HD 4208 b,HD 4208 b,HD 4208,HD4208,4208,0.771,0.036,0.035,1.634,0.022,0.022,0.059,0.044,0.038,0,5669.8,76.2,-0.22,0.06,4.42,0.028,0.935,0.02,0.847,0.034,5.2172,0.67,0.02922,0.022214302481929682,1.6377739936618259,0.02166732523463888,0.3094627918915275,1.1159844742525205,1.7128580055247107,0.03113587110149374,0.04583578104708711,0.03933430442983941,42.0485244601946,-107.39071660609063,182.22460271421693,56.057148635352476,128.86330386894304,33.99883991400699,240.70774576480085,261.1919701418192,85.22865883603896,1.6073812935038632,831.0214485979016,1.626989558175751,147.26157664507627,2454922.037353179,105.23346411529928,0.1377944946289062,0.0439351387321949,True
HD 42618 b,HD 42618 b,HD 42618,HD42618,42618,0.0478,0.0057,0.0056,0.5337,0.0089,0.009,0.27,0.13,0.12,0,5716.7,88.3,-0.086,0.06,4.409,0.033,0.989,0.023,0.92,0.046,5.0504,0.63,0.04106,0.00876426509363426,0.5344210933739374,0.008822649043227937,0.010444765425534824,0.06918982372659717,0.04085847649841902,0.11160064359891544,0.337524543947545,0.1037241790062558,12.037351992664654,58.696858398944485,13.662278870501453,42.077443637153145,88.08520583123267,43.29261442735553,122.16360263835008,180.6387507539757,122.54405826070919,0.20656586905940344,148.7330542888384,0.17459954308168335,4.185187089722604,2455158.822277566,4.638247644063085,0.017881529405713,0.037071231752634,False
HD 45184 b,HD 45184 b,HD 45184,HD45184,45184,0.0374,0.004,0.0038,0.0641,0.001,0.0011,0.18,0.1,0.1,0,5820.1,94.8,0.042,0.059,4.38,0.033,1.075,0.025,1.015,0.051,4.6543,0.64,0.04552,0.0007352787361065566,0.0642248989474566,0.0008185960651842794,0.004116595763740939,0.04075851417943044,0.00845248096927919,0.07794828346550048,0.12334764634836297,0.08305371500008236,34.036063975154235,-63.71964802099842,36.653234773428984,26.992137361476843,88.38424228735086,32.402603808787134,127.42250467402317,185.69240627338738,115.76396477814009,0.00016106269509830184,5.885355682156496,0.000163890012597534,0.9019652814604342,2455196.882588457,5.4597288756631315,0.041691705584526,0.0283972844481468,False
HD 45184 c,HD 45184c,HD 45184,HD45184,45184,0.0345,0.0057,0.0059,0.1095,0.0018,0.0019,0.48,0.18,0.24,1,5820.1,94.8,0.042,0.059,4.38,0.033,1.075,0.025,1.015,0.051,4.6543,0.64,0.04552,0.0012590853718268957,0.10968057570914641,0.0013963905109267843,0.0060860421641092295,0.03353181832486048,0.01169779723428583,0.25452186148842404,0.4587298373924523,0.25289452286007075,24.87988323960156,-52.52893661767431,18.293656062726342,37.592333382903334,88.62979672141313,36.86219918470228,113.55257759238182,158.88424782341013,125.7941349999864,0.0016133953820087754,13.134029578844201,0.0030810648586925282,1.651738571934402,2455201.528185595,0.3884773263707757,0.041691705584526,0.0283972844481468,False
HD 45350 b,HD 45350 b,HD 45350,HD45350,45350,1.821,0.075,0.07,1.958,0.029,0.03,0.794,0.012,0.012,0,5607.8,92.9,0.292,0.06,4.258,0.03,1.258,0.03,1.047,0.047,4.4313,0.74,0.02131,0.02933998684263206,1.96076786180028,0.028525671227650706,0.2447366471817909,2.042020073430858,1.1710903084099544,0.004572310958837478,0.7729118904289839,0.004362756302601523,1.0514739022689241,-27.50798850510677,1.0143452684557381,43.319554806593864,91.53473121720089,41.87181681307868,124.5623727267214,183.45205777692667,120.51075421240358,0.19419614431706123,978.8361865076876,0.19636459488503988,0.6373558971099555,2455708.1648422186,0.6377386800013483,0.0786567628383636,0.0331200994551181,False
HD 46375 b,HD 46375 b,HD 46375,HD46375,46375,0.2267,0.0087,0.0087,0.03998,0.00059,0.0006,0.063,0.024,0.024,0,5264.4,74.1,0.271,0.06,4.485,0.031,0.914,0.019,0.933,0.042,5.2205,0.86,0.03381,0.0005494704463871805,0.03998269551044392,0.0005244024192603419,0.025408533126670574,0.25727627488865296,0.09439274418304716,0.019634335570027975,0.03842237072339532,0.01873182857460759,33.12119869361376,113.51970392119694,28.56949974695266,36.57603160490201,93.44697479874044,38.29855486934618,120.3436446555601,173.22123149434992,128.59902231984017,9.575157806196444e-06,3.023495317119352,9.74777549211936e-06,0.2451530946418643,2455195.638995345,0.26676492812111974,0.1593086719512939,0.0458983518183231,True
HD 4747,HIP 3850,HD 4747,HD4747,4747,49.2,1.6,1.6,9.85,0.17,0.17,0.731,0.0015,0.0015,0,5331.9,74.7,-0.166,0.058,4.557,0.026,0.794,0.015,0.832,0.033,5.7951,0.77,0.05318,0.13792022772417312,9.93329222666636,0.13583556051255208,1.8180433311783304,66.0404176128699,1.754751165736863,0.0013946835737224106,0.729899361754825,0.0013874115639348483,0.47886854446036864,-92.55828463412288,0.48031078851950326,1.0841355750466946,49.760886739231495,1.1187948574754856,1.3357792193637295,90.92983095917276,1.364930731090297,92.3233959542049,12086.065414686414,94.65181312955974,89.15991268539801,2462561.080203293,91.38839631713927,3.77365779876709,0.048884205520153,True
HD 49674 b,HD 49674 b,HD 49674,HD49674,49674,0.1149,0.0083,0.0084,0.058,0.00082,0.00084,0.06,0.06,0.042,0,5628.4,82.7,0.3,0.06,4.426,0.03,1.044,0.022,1.064,0.046,5.0503,0.71,0.02321,0.0008414986738084704,0.057997947675239823,0.0008326123331337185,0.01859363781843941,0.13260412084394366,0.07655926721371212,0.03773221559121211,0.05403781048428299,0.053553015224256394,80.95561429157732,28.125486680438406,65.80585765827547,42.480981080065014,88.17013890397271,43.20412874707279,122.35191478765037,178.69317677759395,123.04251486758059,0.00010504370135144825,4.947212140751337,0.0001043907502449315,0.8948057261295617,2455194.635884619,3.051904659718275,0.0461555831134319,0.0425646230578422,False
HD 50499 b,HD 50499 b,HD 50499,HD50499,50499,1.346,0.084,0.087,3.847,0.038,0.04,0.348,0.046,0.045,0,5978.1,103.7,0.305,0.061,4.222,0.024,1.433,0.034,1.253,0.035,3.8486,0.575,0.02158,0.03899409879630866,3.84820092117845,0.03800217192386901,0.2001937921911765,1.588367448115729,0.7476308386431574,0.038629899580369775,0.3323942368026302,0.03683894202946136,7.8264736945335045,-90.86146497513049,7.865082396793866,43.2423803115046,90.72057627724608,40.58902730923437,125.48815867298859,177.18714661654556,126.16312001211108,13.93085594592094,2461.177642644988,13.333488349871914,41.46373197063804,2456203.6743902955,41.0752388369292,0.017076039686799,0.0269957762211561,False
HD 50499 c,HD 50499c,HD 50499,HD50499,50499,3.18,0.63,0.46,10.1,2.0,0.84,0.241,0.089,0.075,1,5978.1,103.7,0.305,0.061,4.222,0.024,1.433,0.034,1.253,0.035,3.8486,0.575,0.02158,0.6547912736217505,9.668151017018197,1.0069046401526087,0.666475183899788,3.4808528398762175,1.8882882880309118,0.0660059014977834,0.19853128631592137,0.06853344891319324,21.427637845400056,116.25586606030754,20.463298421108192,41.44715594342715,90.11498076044366,43.4316509292225,118.57786806266753,177.95099775572402,123.2964975307886,967.4241639952888,9794.274108816697,1550.5190463071503,465.241604027804,2453180.019007799,406.9633959075436,0.017076039686799,0.0269957762211561,False
HD 50554 b,HD 50554 b,HD 50554,HD50554,50554,4.35,0.19,0.18,2.265,0.035,0.036,0.459,0.019,0.018,0,5968.4,95.9,-0.021,0.062,4.333,0.032,1.146,0.026,1.037,0.049,4.4013,0.532,0.03206,0.035106197338086176,2.271522661739924,0.0352813567856467,0.4988386964180096,5.462884998621721,0.6673909591393716,0.012362957539012509,0.4817220734400311,0.011959803182390427,1.8243666107910195,3.91714334516679,1.826083460519285,44.64285491215092,98.09660523069635,22.618769891932246,19.927579900321348,209.56594794334904,46.34687634365389,1.4702927397147505,1224.1451865623712,1.4886915757801944,5.202202629297972,2454300.29070714,5.3623152445070446,0.1417883336544037,0.0343557670712471,True
HD 52265 b,HD 52265 b,HD 52265,HD52265,52265,1.108,0.031,0.031,0.506,0.0056,0.0056,0.213,0.013,0.014,0,6057.4,97.2,0.191,0.061,4.239,0.025,1.38,0.033,1.216,0.04,3.992,0.56,0.03333,0.005499937241794761,0.5062022044527507,0.005599773803570018,0.15040613066483166,1.3454973854503585,0.8076465848132608,0.011553449017585093,0.2868480172565785,0.011682541082399134,2.902955628094489,-126.72909646745207,2.8272005425474305,41.04641739849899,90.30045894584815,42.25729785782373,124.31351701413378,181.48752268713613,119.85951303996316,0.009065944207577559,119.2508513914354,0.009063482772617704,0.8550758240744472,2455243.237552109,0.8395345048047602,0.0596827864646911,0.0328140594065189,False
HD 66428 b,HD 66428 b,HD 66428,HD66428,66428,3.19,0.11,0.11,3.455,0.049,0.05,0.418,0.015,0.014,0,5647.6,94.3,0.271,0.061,4.323,0.031,1.169,0.027,1.051,0.045,4.5468,0.715,0.01874,0.04910833320028507,3.459564835272345,0.05124534759819088,0.6697185388967899,3.9765504467309225,2.7782129188207,0.010503453288081943,0.42556484183169496,0.011012113188892336,1.9731247944225174,-174.8559568329521,2.0617580406957075,56.47427273384255,96.27178167464936,43.63807500828105,50.445436446747195,128.82050372429194,45.36920777371512,5.00293815654004,2286.7558452634594,5.15650225630452,11.170397627633065,2454578.664694702,10.751434582285583,0.6619687676429749,0.0413663648068904,True
HD 66428 c,HD 66428c,HD 66428,HD66428,66428,27.0,22.0,17.0,23.0,19.0,7.6,0.32,0.23,0.16,1,5647.6,94.3,0.271,0.061,4.323,0.031,1.169,0.027,1.051,0.045,4.5468,0.715,0.01874,5.802805948624469,17.42444449530764,10.66022034077615,6.257645722658575,18.16815876753293,10.778997112656793,0.07413411854859303,0.2052717671140971,0.20017697002089066,28.4061100910274,-119.26389825990834,40.905288120014376,64.94914968352647,125.68132722854092,30.330087752968055,24.878812381683716,135.7220906222826,24.052981685517096,11650.277711784707,25674.198686062457,26399.38309870192,1070.6543973223306,2458982.275298406,1452.4998987340368,0.6619687676429749,0.0413663648068904,True
HD 68017,HIP 40118,HD 68017,HD68017,68017,33.8,5.7,5.8,21.2,4.8,4.4,0.432,0.075,0.09,0,5712.4,48.6,-0.324,0.06,4.381,0.016,0.961,0.018,0.815,0.014,5.1261,0.69,0.04633,0.25910439924937556,14.414285581222536,0.2758406311559991,2.062190207351506,143.32764656723822,2.142551938548337,0.009549017763728629,0.2960381412115627,0.010042925825188898,2.0653407868873472,-74.98601748733032,2.1340434022044263,0.07731522534592727,170.00034004316268,0.07404233871184829,0.5127011337150265,97.70782648851801,0.5146415964806579,521.3328805588644,20488.903920309,564.0111444808463,67.8157778242603,2458126.094632283,69.68570553325117,14.33108139038086,0.0906903520226478,True
HD 68988 b,HD 68988 b,HD 68988,HD68988,68988,1.915,0.053,0.054,0.07021,0.00096,0.001,0.1581,0.0027,0.0031,0,5883.4,103.8,0.305,0.057,4.309,0.03,1.256,0.029,1.172,0.049,4.3622,0.62,0.01641,0.0006013127577207122,0.07022225966601758,0.0007042180259799191,0.12106567391342238,2.0521918074540695,0.3107835824118843,0.00487110796811166,0.15442360910815586,0.004341761391380372,1.57178457230345,39.41254102064894,1.6088950622926603,28.001293772551023,92.2020999043922,27.628975297378005,122.0409466453467,175.97764217452072,127.5036412832614,1.0592453417501702e-05,6.276419222498504,1.0755939987561192e-05,0.02632472151890397,2455195.6545610777,0.026539249811321497,0.2900204360485077,0.0325776077806949,True
HD 68988 c,HD 68988c,HD 68988,HD68988,68988,15.0,2.8,1.5,13.2,5.3,2.0,0.45,0.13,0.081,1,5883.4,103.8,0.305,0.057,4.309,0.03,1.256,0.029,1.172,0.049,4.3622,0.62,0.01641,0.6943787031487165,11.668206940818724,0.8756711629004617,0.6123823492125826,14.588203078581142,0.8046339519197545,0.035958597487930344,0.3727542439854755,0.041231940328001815,2.6431939014740067,172.5251330653682,2.4699093256487004,15.519319962772002,83.74003502767474,13.033263726402481,14.190997906798714,345.06173641002925,10.452231499558536,1144.5691808305492,13355.706588176576,1534.6032680769385,83.16478122398257,2453162.1431562444,73.4741861675866,0.2900204360485077,0.0325776077806949,True
HD 69830 b,HD 69830 b,HD 69830,HD69830,69830,0.0323,0.0021,0.002,0.0794,0.0012,0.0013,0.112,0.054,0.06,0,5420.6,81.3,0.012,0.06,4.49,0.033,0.887,0.019,0.89,0.041,5.4672,0.78,0.07959,0.0011571874994153325,0.07952250919086698,0.0011313417908990486,0.003596543669723243,0.03486945103477718,0.012878536344071864,0.039229022157933224,0.13563288584030214,0.038750863762967186,15.835100664575094,46.02082348128431,13.831785340563847,36.76958473981265,89.53668156483299,37.88326543139729,123.35823402105669,179.80010127632252,125.24424937919648,0.0002682944175926849,8.66911271149088,0.00026633052606683805,0.3706910526379943,2455197.463304813,0.3357776910997927,0.0694970414042472,0.0500479452311992,False
HD 69830 c,HD 69830c,HD 69830,HD69830,69830,0.031,0.003,0.003,0.1882,0.0029,0.003,0.114,0.096,0.079,1,5420.6,81.3,0.012,0.06,4.49,0.033,0.887,0.019,0.89,0.041,5.4672,0.78,0.07959,0.002743690751885769,0.18839400178545465,0.0026800471530441516,0.004222555252565419,0.03310694081481971,0.013541609185623638,0.03876580724211336,0.057338591821334,0.05586218926915224,220.54625706924986,88.6351225688614,62.47728635786207,38.626228136109916,88.93169229769126,40.40357089428039,120.24346325535664,176.95921613823117,124.87224878864015,0.006505485971583624,31.610729606820865,0.0064634388439550605,5.640983061864972,2455202.3164739143,6.87818813836202,0.0694970414042472,0.0500479452311992,False
HD 69830 d,HD 69830 d,HD 69830,HD69830,69830,0.0444,0.0054,0.0056,0.645,0.01,0.01,0.104,0.1,0.073,2,5420.6,81.3,0.012,0.06,4.49,0.033,0.887,0.019,0.89,0.041,5.4672,0.78,0.07959,0.009505886486904203,0.6476228768444263,0.009203636534699133,0.007997678175408855,0.059212030407385624,0.02766327429303292,0.05939924805526708,0.08445341257477343,0.0768049701125989,45.37080214298147,-12.615529041151339,47.78051175379324,40.84096100075503,89.62992671265381,42.22426781835317,126.67570696618277,182.4968265028577,117.6371908104125,0.2572019342387364,201.45996258391568,0.2643951758562366,152.0600638887845,2455208.4807771286,29.140729141887277,0.0694970414042472,0.0500479452311992,False
HD 72659 b,HD 72659 b,HD 72659,HD72659,72659,2.85,0.12,0.12,4.652,0.067,0.068,0.269,0.018,0.026,0,5865.2,103.9,-0.01,0.061,4.094,0.03,1.522,0.036,1.053,0.044,3.9268,0.57,0.01924,0.06743601726876669,4.65299737737815,0.06455286220625034,0.34422361053623396,3.4273295216244977,1.1686172558361774,0.01728398637582043,0.23551225538478004,0.016733498162872007,4.564565838544667,-99.58700156123416,4.543474186146483,35.54549195186431,87.5643160737067,38.952010306140934,84.76131805495453,116.85215302717441,189.1227225256977,15.19097587031274,3568.0182799855215,14.471857141390501,40.570499257184565,2455246.386912464,38.84963593631983,0.7318984270095825,0.0321938954293727,True
HD 72659,HD 72659,HD 72659,HD72659,72659,230.0,730.0,190.0,49.0,24.0,19.0,0.21,0.19,0.14,1,5865.2,103.9,-0.01,0.061,4.094,0.03,1.522,0.036,1.053,0.044,3.9268,0.57,0.01924,11.954876430183724,33.12470787623561,15.179141667170732,44.25691172464728,93.11902779922727,80.9821413549034,0.12095879820093407,0.16847355862028304,0.2594513402431933,146.41638234871112,-16.331859868352424,149.5511167433139,46.32903675251323,86.58758938809301,45.26588812529205,12.713780924776952,27.36479769990311,16.408792883344507,31455.01011482846,65250.6457252088,45622.98519384055,12501.591277659405,2475373.6409661463,27174.77175873425,0.7318984270095825,0.0321938954293727,True
HD 74156 c,HD 74156c,HD 74156,HD74156,74156,1.745,0.061,0.061,0.2844,0.0049,0.0049,0.6536,0.0036,0.0038,0,5951.7,85.6,0.079,0.06,4.139,0.029,1.511,0.034,1.151,0.059,3.5703,0.54,0.01733,0.005079230458619188,0.2847591187785359,0.005071699856978806,0.18874631772769535,1.9405763954577362,0.7524803918779195,0.006530945487508433,0.6356297629264746,0.006425664497881511,0.8269309311995983,176.21492521703314,0.845680251882527,37.54031633002996,98.39042707618853,36.817634581126555,118.90336387452825,174.49231038669527,131.4123341078325,0.0006592041584312369,51.63586693519239,0.000650710950871769,0.0556009947322309,2455182.594992107,0.056106629781425,0.3050942420959472,0.0313930138945579,True
HD 74156 b,HD 74156 b,HD 74156,HD74156,74156,7.65,0.27,0.26,3.726,0.064,0.065,0.3691,0.0055,0.0055,1,5951.7,85.6,0.079,0.06,4.139,0.029,1.511,0.034,1.151,0.059,3.5703,0.54,0.01733,0.06739487400604505,3.743773889504548,0.06586174975076142,0.9139217515865354,9.530984970432293,0.9111064421518211,0.0084074686281842,0.40002335275197937,0.008325342177550377,1.555188672207393,-90.5278582981093,1.604027169668754,23.2438705996654,73.45768791488184,53.06426460052627,21.241916256966878,47.012195366034945,306.8822149156373,4.547806326062982,2453.5955005271753,4.726677916291919,7.581936024129391,2455907.6625711187,8.03875886136666,0.3050942420959472,0.0313930138945579,True
HD 75732 f,55 Cnc f,HD 75732,HD75732,75732,0.0295,0.0014,0.0013,0.01583,0.00024,0.00025,0.036,0.034,0.025,0,5317.9,80.5,0.383,0.055,4.458,0.032,0.964,0.021,0.975,0.045,5.46,0.87,0.07943,6.257145852250207e-05,0.016036668593739204,4.6476022897000424e-05,0.002112285519630233,0.030683542305490207,0.004513853228529024,0.03567292400242781,0.05230008032699616,0.04908247228462761,54.06043099084406,-3.3735445909820423,60.63875934350434,24.486296736176612,94.42111486679049,24.52606857393161,122.87547094503373,186.55349395367935,113.936809482916,2.0486568957922557e-06,0.7365429922631799,2.0292188626092056e-06,0.37971486197784543,2455197.7855381817,0.2720389412716031,0.0728773698210716,0.0618013553321361,False
HD 75732 b,55 Cnc b,HD 75732,HD75732,75732,0.841,0.026,0.026,0.1162,0.0018,0.0018,0.0048,0.0036,0.0031,1,5317.9,80.5,0.383,0.055,4.458,0.032,0.964,0.021,0.975,0.045,5.46,0.87,0.07943,0.00045811056205512235,0.11776993241715068,0.0003412152422953285,0.025960192040968888,0.9010139244242491,0.11842684019192296,0.004559513826582482,0.008563241227223543,0.004346252633431065,304.37804115866186,142.06109016206221,27.577700411683452,16.953092358658935,74.96217562945075,17.054968962358842,102.02561250521504,143.0037442598369,139.20797699037027,7.004933357279697e-05,14.651975515695678,7.301882700794238e-05,1.3171389042399824,2455190.980996908,0.9871762692928314,0.0728773698210716,0.0618013553321361,False
HD 75732 c,55 Cnc c,HD 75732,HD75732,75732,0.171,0.0066,0.0067,0.2432,0.0037,0.0039,0.048,0.031,0.029,2,5317.9,80.5,0.383,0.055,4.458,0.032,0.964,0.021,0.975,0.045,5.46,0.87,0.07943,0.0009575997628762656,0.2466368483226114,0.0007161079507941315,0.010394727901484158,0.18326857536931473,0.02895003211802963,0.03247762507140571,0.0512552726128503,0.036672551490954455,43.269827633100036,-13.301262153043218,36.26772447502359,30.79604156341955,95.07691329599764,22.345119824781463,115.98147306870567,158.5524599900234,133.39709765769118,0.005125571987136368,44.42097165177273,0.0054334181670867565,34.9617965198122,2455207.1027824874,5.549976033624262,0.0728773698210716,0.0618013553321361,False
HD 75732 e,55 Cnc e,HD 75732,HD75732,75732,0.1475,0.0093,0.0094,0.792,0.012,0.013,0.142,0.06,0.066,3,5317.9,80.5,0.383,0.055,4.458,0.032,0.964,0.021,0.975,0.045,5.46,0.87,0.07943,0.003051814529876018,0.8034241237883367,0.0026067392764014263,0.024632236078815595,0.1744497407543158,0.06208638580758716,0.0667672546443424,0.09711383560542211,0.07455585821728145,61.98369540896603,-95.79165619742439,250.12934165008983,27.21539550208469,120.33847904295384,20.70754177497041,110.99569095232717,157.535303793524,138.89718541274118,0.34329864003706234,261.2005782446659,0.3255944869346763,41.73211838817224,2455309.884535235,41.489586745388806,0.0728773698210716,0.0618013553321361,False
HD 75732 d,55 Cnc d,HD 75732,HD75732,75732,2.86,0.25,0.25,5.54,0.1,0.1,0.139,0.015,0.016,4,5317.9,80.5,0.383,0.055,4.458,0.032,0.964,0.021,0.975,0.045,5.46,0.87,0.07943,0.021045927463223535,5.699018382800752,0.020440622273637743,0.06678158403264334,3.6033617741477126,0.14407448117094113,0.00837179130232485,0.13995669996760923,0.008366100787699893,3.791148003847475,-59.77670509023041,3.64471613829852,14.596293350482199,88.9286176964636,13.691252012116891,120.3094471144889,166.77674493305588,122.82035131877066,13.814521529948252,4928.550296602737,12.747426685458777,50.60796623164788,2459094.0106606334,46.50193757424131,0.0728773698210716,0.0618013553321361,False
HD 7924 b,HD 7924 b,HD 7924,HD7924,7924,0.0259,0.0014,0.0014,0.05596,0.00075,0.00079,0.049,0.044,0.035,0,5171.1,74.2,-0.123,0.058,4.555,0.026,0.78,0.015,0.802,0.033,6.0561,0.82,0.05882,0.0006807612248386913,0.05595821197222112,0.0007000103132828034,0.0027412633460132535,0.02842831223323246,0.00870376515407871,0.022848787097180204,0.03260180033550173,0.035649083420600615,67.41450435335007,-33.273438314375824,105.45904152491438,36.464252533018644,92.60068805849878,33.67018642690884,121.2269061970259,175.6037258517291,128.58535327980866,0.0001429539028405813,5.397511567212114,0.00014262138934917346,2.935811386909336,2455200.3598261336,0.9813026231713593,0.020650615915656,0.0305207073688507,False
HD 7924 c,HD 7924c,HD 7924,HD7924,7924,0.0278,0.0019,0.0019,0.1121,0.0015,0.0016,0.1,0.069,0.062,1,5171.1,74.2,-0.123,0.058,4.555,0.026,0.78,0.015,0.802,0.033,6.0561,0.82,0.05882,0.001361740055072433,0.11207366715072992,0.0014035472153489936,0.0037587126912293142,0.028828696149237457,0.012149101484461133,0.05743624127826896,0.2453888133542682,0.05545152341908416,13.029440396833312,37.69097481818171,12.722742062347315,38.330745886988055,86.79944178879875,42.24047871397933,127.96099646920328,185.2111413164067,125.66844398257527,0.0013923192254843286,15.298681290918463,0.0014891298412749165,0.5157281374558806,2455186.7492555534,0.5060065565630794,0.020650615915656,0.0305207073688507,False
HD 7924 d,HD 7924 d,HD 7924,HD7924,7924,0.126,0.013,0.012,3.51,0.1,0.096,0.278,0.081,0.082,2,5171.1,74.2,-0.123,0.058,4.555,0.026,0.78,0.015,0.802,0.033,6.0561,0.82,0.05882,0.06513027240090441,3.555059522512851,0.07115659544127784,0.018127537865368762,0.13920879117186505,0.05953316980890708,0.05984869845287771,0.23647224143444034,0.05935831365768485,15.888003630287727,-98.02851523681788,17.007063809258852,39.021792842342855,91.79567856294221,40.37021112197144,119.8986386511587,171.44220489201768,126.88907758531661,58.50385286814935,2733.260994973083,60.029310165286006,110.16462537599728,2455198.505502683,114.12757947994396,0.020650615915656,0.0305207073688507,False
HD 80606 b,HD 80606 b,HD 80606,HD80606,80606,4.16,0.13,0.13,0.4602,0.0069,0.007,0.93043,0.00068,0.00069,0,5565.9,92.2,0.348,0.058,4.402,0.032,1.066,0.024,1.047,0.048,5.0988,0.72,0.0153,0.00492752335598412,0.4594847770342481,0.005289821921793281,0.38512690750104195,4.6024394061830005,1.4786415874182248,0.001137630710670412,0.9329830548657347,0.0011583517424302858,0.3821629896202481,-58.376921893765136,0.39075726420635704,35.18484019018233,89.75546913169917,35.928486989096825,120.41004676836877,174.30336902095075,126.20724441854873,0.0004895413700580775,111.43643123664079,0.0005329013933561555,0.00880367448553443,2455204.919117786,0.009709350299090147,0.3165742754936218,0.1713231950998306,False
HD 82943 b,HD 82943 b,HD 82943,HD82943,82943,1.652,0.085,0.076,0.747,0.011,0.011,0.421,0.014,0.015,0,5918.3,95.2,0.23,0.061,4.337,0.03,1.199,0.027,1.148,0.05,4.3447,0.64,0.03622,0.010642980203335872,0.7477425680094137,0.010500473011357037,0.19322484397934137,1.8498268082036844,0.7659807459834653,0.013423113758820437,0.4182103970501607,0.011946788886627313,3.225401663518994,117.24203962466186,2.843720807726072,35.75220663854459,83.8383406927269,40.2216745064879,93.78536537397845,196.58034548177488,83.1362170901374,0.05175648426532575,219.9557061847057,0.05166736983812825,0.8995960792526603,2455141.6842368003,0.8600675133056939,0.1817740201950073,0.043494738638401,True
HD 82943 c,HD 82943c,HD 82943,HD82943,82943,1.539,0.052,0.052,1.189,0.017,0.017,0.142,0.042,0.046,1,5918.3,95.2,0.23,0.061,4.337,0.03,1.199,0.027,1.148,0.05,4.3447,0.64,0.03622,0.01700713189998626,1.1921967860338754,0.016701040780115584,2.441491147425587,6.105697988194045,2.341085562445409,0.04145028455009553,0.1642752696017944,0.035726815652554395,20.00629096987271,116.71972142159115,12.631278630553794,4.220832302787185,14.615400772357596,16.612413030495972,34.8313089750784,198.07583590926782,37.11546299444518,0.3516496996737146,442.07413435213795,0.36641389767817145,23.694810891058296,2455146.1768115996,15.399205768480897,0.1817740201950073,0.043494738638401,True
HD 83443 b,HD 83443 b,HD 83443,HD83443,83443,0.409,0.019,0.019,0.04067,0.0006,0.00062,0.074,0.031,0.032,0,5429.2,87.2,0.375,0.057,4.427,0.032,1.015,0.022,1.007,0.045,5.0458,0.79,0.02442,0.0005316205798218468,0.040649290966214315,0.0006215348795121298,0.05040006293995403,0.4640969295637876,0.2070107729729021,0.004605535242091609,0.006517167090361698,0.007184495613281848,120.06489177678566,10.306628275905672,104.89248475826727,40.890907310019294,89.1235960347804,39.85184133474968,121.21606566054616,176.44795260047346,122.31857327549767,1.4106812786351952e-05,2.9856060804858937,1.4022067425845108e-05,0.9878904512152076,2455197.9860729654,1.1904749972745776,0.0128355352208018,0.0334170013666152,False
HD 8574 b,HD 8574 b,HD 8574,HD8574,8574,1.765,0.075,0.073,0.75,0.012,0.012,0.306,0.022,0.022,0,6004.1,87.3,-0.01,0.06,4.169,0.029,1.423,0.033,1.091,0.053,3.8953,0.577,0.02228,0.01196908866226054,0.750082704223811,0.011648141567263237,0.35733482579210096,2.1812164573683903,2.0458255590771266,0.016533309106219474,0.295878337925676,0.01660948080955743,3.5884739538427386,19.551842955765075,3.77126411541429,44.702606763291385,74.67748519521712,50.91922481389636,107.6195531239336,261.88746857607833,53.63490782380859,0.06656142308236213,227.0515685977865,0.0646224511046114,2.1740499576553702,2455111.973314994,2.2649309490807354,0.1332371979951858,0.0367506965994834,True
HD 8765,HD 8765,HD 8765,HD8765,8765,43.0,1.5,1.5,3.356,0.05,0.052,0.3936,0.0099,0.0095,0,5658.0,94.8,0.223,0.061,4.341,0.035,1.133,0.034,1.033,0.047,3.7709,0.69,0.02047,0.05300679232746086,3.679376030579704,0.05115046170544124,17.099329183610052,346.25853535074566,17.805985030421425,0.005805685789486037,0.5099981028537043,0.005732366097738528,1.0654116562727598,8.343048609969125,1.064251153545353,0.3776398000361407,10.466456290269265,0.39257543541159023,2.439456015600342,198.3020488304184,2.46127782447806,2.3434267478310176,2207.3621534478652,2.30980081853113,5.243953030090779,2454988.9024825958,5.200115338899195,15.020516395568848,0.5309831500053406,True
HD 87883 b,HD 87883 b,HD 87883,HD87883,87883,2.292,0.069,0.069,4.073,0.056,0.057,0.7121,0.0083,0.0079,0,4989.4,67.1,0.104,0.057,4.549,0.024,0.799,0.014,0.826,0.032,6.2864,0.96,0.05464,0.05772645746785976,4.064451667150985,0.05714292353078676,0.38365033317145425,5.602974413391706,1.5154465338101133,0.011421890151945169,0.7072723140393461,0.011612457136545351,1.9398398606773384,-69.82029458833128,1.9036705909530696,133.65242770851015,152.88702536893177,1.8425286906307292,7.02627366693153,136.35949140406711,147.92583740152833,29.61885185065512,3281.7044216080326,30.14470535115106,10.865867676679045,2456965.3869215013,10.039873333647847,0.9774927496910096,0.0400116331875324,True
HD 90156 b,HD 90156 b,HD 90156,HD90156,90156,0.037,0.0062,0.006,0.2508,0.0037,0.0037,0.16,0.18,0.11,0,5629.6,80.5,-0.18,0.06,4.44,0.03,0.92,0.02,0.856,0.038,5.2256,0.625,0.04553,0.0037707295990141165,0.2507557886233798,0.0036527531863989604,0.008228170179406413,0.04384583625570382,0.02528880224148733,0.06495926906732727,0.09266395424977154,0.10309215840562903,101.5207951613581,-17.095484540971327,127.89091998331683,42.96039321094143,90.02727888709501,43.13377910175112,122.68122802342143,179.26329730877353,122.61638079860649,0.02026823980160941,49.57136642724878,0.021116095906187127,19.1337201888673,2455185.5630568443,14.224028156138957,0.0823720842599868,0.0366758778691291,False
HD 92788 b,HD 92788 b,HD 92788,HD92788,92788,3.52,0.1,0.1,0.949,0.013,0.013,0.3552,0.007,0.0072,0,5702.3,92.4,0.277,0.061,4.338,0.03,1.162,0.027,1.076,0.044,4.7626,0.694,0.02883,0.013584687952617802,0.9512965728558621,0.011872625022716576,0.4601077280621264,4.075812031996946,1.9393731573307385,0.007116907394626837,0.3469990743711389,0.007083765684009091,1.5341702423689725,-81.34462967247434,1.6028127971235193,37.843621301260114,82.95265160881587,42.184711232008596,160.2816730541062,204.1395849887949,117.54437738922863,0.03600753027524206,325.6868006359681,0.03648892258905789,1.0708973314613104,2455321.4849662986,1.1095999870449305,0.2250386625528335,0.0474749244749546,True
HD 92788 c,HD 92788c,HD 92788,HD92788,92788,2.81,0.18,0.17,8.26,0.37,0.28,0.355,0.057,0.052,1,5702.3,92.4,0.277,0.061,4.338,0.03,1.162,0.027,1.076,0.044,4.7626,0.694,0.02883,0.286293098169784,8.418063458302328,0.34514335208072744,0.6177699892085111,3.830608266868012,0.7245391253945721,0.053927643282925763,0.3497996669022204,0.060124091077352504,11.041535981589586,-28.79808147852913,10.505611167974493,50.62255688736716,98.8494726373809,37.227093062294585,34.213999743632996,249.84305765844672,90.3914741998021,399.1320476442761,8576.820778538222,517.807331029433,263.5262526976876,2456561.3506017085,232.69696691585705,0.2250386625528335,0.0474749244749546,True
HD 95128 b,47 UMa b,HD 95128,HD95128,95128,2.438,0.086,0.085,2.059,0.031,0.033,0.016,0.0076,0.008,0,5829.2,94.8,0.026,0.061,4.328,0.032,1.137,0.027,1.005,0.047,4.3575,0.56,0.07245,0.031814341929370826,2.0644198075309026,0.030467187689720454,0.25563493331773124,2.7866289833944635,0.8434403944767381,0.005625238664463045,0.008043170825590477,0.008140364989427176,99.88754534193586,12.291532904498295,86.37208768691569,36.07283017600186,90.09143431742294,35.632946718564895,118.17764922979654,172.87196933817395,129.81562457512692,0.8201797232131867,1079.4071993809982,0.8145926014956331,324.20883353054523,2454595.559321841,502.1074426583946,0.2049955874681472,0.1564049869775772,False
HD 95128 c,47 UMa c,HD 95128,HD95128,95128,0.497,0.032,0.03,3.403,0.055,0.056,0.179,0.09,0.092,1,5829.2,94.8,0.026,0.061,4.328,0.032,1.137,0.027,1.005,0.047,4.3575,0.56,0.07245,0.0570517488099207,3.4625001150532757,0.05703115943897874,0.11576843081152177,0.6765907666936987,0.3753386209507633,0.05535587150161625,0.5753878414046358,0.05925377805859389,7.009688498883179,-149.52866301900102,7.426144983702727,40.477952583912845,86.51234031320733,43.87276919838423,116.5531238255983,165.281918187231,129.6972226154068,29.473972050562224,2350.0626937822217,21.374761872332783,61.50041333120316,2456519.121296125,37.98881892859936,0.2049955874681472,0.1564049869775772,False
HD 95128 d,47 UMa d,HD 95128,HD95128,95128,1.51,0.22,0.18,13.8,4.8,2.1,0.38,0.16,0.15,2,5829.2,94.8,0.026,0.061,4.328,0.032,1.137,0.027,1.005,0.047,4.3575,0.56,0.07245,0.4297738406808538,9.54332055319193,0.6782589172727249,0.2400924354462568,1.4971477022897823,0.7973178740936402,0.058535022268419445,0.387349798030579,0.07512132931403337,23.064694942783646,30.345187059893345,20.750394269856276,40.484379276874854,86.39515166252488,40.104559835183096,128.29626470057943,183.2660410565415,122.47687741467462,679.6543870924434,10732.64546723726,1161.2043260160153,422.0199975371361,2451524.526669852,445.126325158868,0.2049955874681472,0.1564049869775772,False
HD 95735 c,GJ 411 c,HD 95735,HD95735,95735,0.00882,0.00092,0.00098,0.07892,0.00055,0.00054,0.095,0.099,0.066,0,3719.9,28.3,-0.361,0.082,4.895,0.009,0.369,0.007,0.392,0.008,10.4586,1.51,0.39264,0.0005387778464261,0.07890425373487225,0.0005344692614786539,0.0018862525979779655,0.011386527256856776,0.00631114663132765,0.12688573828441405,0.2665383344018365,0.10223779524336973,24.271003992492545,-63.45297898667071,22.345676544452452,41.84982404875508,85.29146895987893,43.54151305024641,119.04267273473198,175.67946668268982,121.25443407150831,0.0010624224641251345,12.938341287239476,0.001129296850905348,0.8645837651565671,2455199.9326419295,0.6239813580177724,0.1019010245800018,0.0439021959900856,False
HD 95735 b,GJ 411 b,HD 95735,HD95735,95735,0.0568,0.0091,0.0083,3.1,0.13,0.11,0.14,0.16,0.095,1,3719.9,28.3,-0.361,0.082,4.895,0.009,0.369,0.007,0.392,0.008,10.4586,1.51,0.39264,0.07539611342708596,3.4376937897861004,0.07558886450348457,0.01879014168394587,0.07360574963870294,0.04557922236892692,0.17397479843067526,0.5207051517457222,0.10108615251515518,144.8051916777829,47.709810071303636,20.41888869259688,41.89742526462081,89.36734386367804,43.80904611712951,127.75172158123415,188.4596629631565,111.59041427568545,110.06022857025528,3713.7961121311746,127.46281889981583,137.0802156724967,2453951.9386030175,1896.7250944217667,0.1019010245800018,0.0439021959900856,False
HD 97101 c,HD 97101c,HD 97101,HD97101,97101,0.0322,0.0043,0.0038,0.2403,0.0017,0.0017,0.28,0.13,0.13,0,4205.9,39.6,0.243,0.072,4.625,0.012,0.67,0.008,0.695,0.015,7.9275,1.36,0.08408,0.001705191108250792,0.2400428265146142,0.0017204927407402093,0.008572391225056403,0.04375753741610465,0.026261204358947215,0.12184425318705372,0.5020424684155474,0.09613720173978424,16.32227063807167,151.6649323077065,13.761675157623074,48.438892456512676,95.256030940481,39.589027963398934,117.01148652121702,172.4208157913996,125.59854423407933,0.015888239873433463,51.55560847961481,0.016265214602988465,1.319971994496882,2455186.7273897342,1.4186249719932675,0.0236214734613895,0.0477155894041061,False
HD 97101 b,HD 97101 b,HD 97101,HD97101,97101,0.184,0.01,0.011,1.424,0.011,0.011,0.185,0.069,0.073,1,4205.9,39.6,0.243,0.072,4.625,0.012,0.67,0.008,0.695,0.015,7.9275,1.36,0.08408,0.010249597535082033,1.4266008812861666,0.01051446252938626,0.02506636242268409,0.21725082479281269,0.11321666308148456,0.06405981258706983,0.19128558085116487,0.06420475941314102,15.496106538868943,63.78029554792448,19.236168589999835,38.495933695863435,92.35156130173431,42.18387676426255,118.72895141943145,172.93059200730295,129.57274147156153,2.0769619976477998,746.7734028002299,2.180642534389108,29.476739790290594,2454924.3467900986,36.82684715092182,0.0236214734613895,0.0477155894041061,False
HD 97658 b,HD 97658 b,HD 97658,HD97658,97658,0.0247,0.0018,0.0017,0.0805,0.001,0.0011,0.063,0.061,0.044,0,5194.0,67.4,-0.228,0.057,4.567,0.024,0.754,0.013,0.772,0.03,6.1382,0.8,0.04635,0.001067650064785472,0.08050746223649613,0.001029745864022824,0.0038445936381891962,0.029446902387854405,0.01581551987479521,0.04683206985373217,0.06937355174547313,0.061416889914839595,263.9817214648633,112.55809404296191,48.75142384906819,41.91260489340211,91.55506221310951,40.926264180408666,119.36068703024574,176.89954562680055,124.12339823433427,0.0005587876628627697,9.48914914758766,0.0005551453042631493,1.2607405064627528,2455196.738702104,1.3938479432836175,0.0168486423790454,0.0398404672741889,False
HD 9826 b,ups And b,HD 9826,HD9826,9826,0.675,0.016,0.016,0.05914,0.00062,0.00063,0.0069,0.0072,0.0046,0,6156.8,112.2,0.122,0.063,4.125,0.025,1.622,0.039,1.294,0.041,3.4535,0.54,0.07412,0.0006503616746455637,0.0594434803695995,0.0004006168713763039,0.31306802443879955,1.3043639778301739,0.4265066763186267,0.0068732970074288115,0.010875641093921341,0.008003086150077242,208.58907083388078,115.52199781490312,36.91849857982017,12.33104023943622,148.11139448288966,8.336326393554174,131.2461623078263,189.54654836809718,113.62410156981653,8.991137447011965e-06,4.617107821561126,8.657194936922963e-06,0.5915041700936854,2455197.2211998813,0.72362494841218,0.8381016254425049,0.3538544476032257,False
HD 9826 c,ups And c,HD 9826,HD9826,9826,1.965,0.049,0.05,0.8265,0.0087,0.0088,0.266,0.012,0.012,1,6156.8,112.2,0.122,0.063,4.125,0.025,1.622,0.039,1.294,0.041,3.4535,0.54,0.07412,0.008987393311688852,0.831111799098644,0.005628242438926789,0.11296472406200841,2.121605709061193,0.7515929894567965,0.009397327484492679,0.27643036613621313,0.010398399552384974,2.2410996565425876,-129.6052358127291,2.2666140288816763,33.347300861627964,83.90922903353217,25.991678095654805,129.64171947028598,193.68550546102287,120.20403110110291,0.04232820064942189,241.31455797927387,0.04358084805562612,1.361417215783149,2455216.492349905,1.3666694513522089,0.8381016254425049,0.3538544476032257,False
HD 9826 d,ups And d,HD 9826,HD9826,9826,4.1,0.1,0.1,2.518,0.026,0.027,0.294,0.011,0.012,2,6156.8,112.2,0.122,0.063,4.125,0.025,1.622,0.039,1.294,0.041,3.4535,0.54,0.07412,0.02781752083837663,2.5355392470190528,0.016367584756213027,0.6124795903469149,4.7563348632372415,1.8329394458884103,0.009117430771547808,0.29678921144488823,0.008249936860955154,1.8062197923940602,-101.54000994446835,1.7532561919372256,34.2978743225073,79.01700441611311,50.56018889417277,142.53979416724104,211.34343699826258,101.64416719077138,0.6425029781175908,1284.0425893320185,0.7353119968247483,5.556048894301057,2455199.8919216646,5.349158603232354,0.8381016254425049,0.3538544476032257,False
HD 99109 b,HD 99109 b,HD 99109,HD99109,99109,0.474,0.035,0.035,1.122,0.017,0.017,0.06,0.064,0.042,0,5323.9,82.5,0.384,0.055,4.436,0.031,0.986,0.021,0.969,0.044,5.1927,0.874,0.01822,0.017127094599100445,1.1217194374222812,0.016749438436849395,0.08262059500660857,0.5582492812403836,0.3404097465001149,0.06795620476173862,0.11031785818965344,0.07421348434607782,36.659677589048215,-117.598244685087,87.11132322096515,43.306654110083514,88.85955748976284,42.81386661072665,122.20564838432207,178.32344097485662,123.94705134342661,1.3159543827042626,440.74757980156335,1.2696143822387853,53.82962030451745,2455241.6473571453,59.2907384368591,0.0404957123100757,0.0443413890898227,False
HD 99492 b,HD 99492 b,HD 99492,HD99492,99492,0.0841,0.0061,0.0062,0.1231,0.0014,0.0015,0.085,0.07,0.057,0,4936.5,63.4,0.278,0.06,4.539,0.025,0.823,0.015,0.856,0.031,6.295,1.01,0.05491,0.0014962704081269151,0.12310548241490676,0.0014647588802225164,0.013503861379857263,0.09370389065074845,0.05548917265515334,0.040694473968978115,0.058122392622194964,0.06378884084498934,52.5589088368032,-91.29090463922492,178.12602587800305,44.02747126833332,90.29343789647037,43.14507558340692,121.87949694538219,180.3709195759821,122.65449916235582,0.001670533858057155,17.049937113005164,0.0017431555762037476,4.9606836419552565,2455207.6867503477,2.748572189360857,0.0970303490757942,0.1585533171892166,False
HIP 109388 b,GJ 849 b,HIP 109388,HIP109388,hip109388,0.891,0.035,0.036,2.41,0.017,0.017,0.05,0.029,0.03,0,3562.7,30.5,0.396,0.062,4.791,0.009,0.468,0.007,0.496,0.009,10.704,1.52,0.1136,0.017180464875524493,2.414483950296904,0.01763281629358371,0.12568812238803517,1.0301496920478912,0.5674275712693662,0.02713898672162182,0.06630384653964735,0.027693833441636062,21.88776107171884,25.482801668381484,26.628788379282888,43.38993159881285,89.43806460528552,42.337592429113215,125.27645884591745,186.70380715823538,118.08167711047642,11.223151728598395,1943.997160857042,11.913029205616567,110.5482583376579,2453588.4120799694,254.41161000123248,0.2291459441184997,0.0804633274674415,False
HIP 109388 c,GJ 849 c,HIP 109388,HIP109388,hip109388,1.079,0.053,0.053,4.974,0.082,0.074,0.099,0.041,0.04,1,3562.7,30.5,0.396,0.062,4.791,0.009,0.468,0.007,0.496,0.009,10.704,1.52,0.1136,0.07014139626921789,5.008122112277035,0.07205538669394418,0.1364717529616044,1.2257965047609627,0.6039047615236615,0.04271405431851179,0.08959921974221137,0.04175889005091711,42.52134487469826,137.29202590866709,23.87880393239783,40.65671097905148,91.92149552617778,38.513392655347445,120.88792955040823,176.8294606356252,118.5338275661947,107.7319154734405,5804.3813561142015,117.99476917328047,441.26122664893046,2453967.7972284397,418.52022896753624,0.2291459441184997,0.0804633274674415,False
HIP 22627 b,GJ 179 b,HIP 22627,HIP22627,hip22627,0.752,0.041,0.041,2.522,0.034,0.033,0.169,0.048,0.05,0,3411.8,46.6,0.183,0.072,4.87,0.011,0.381,0.008,0.393,0.01,11.5428,1.6,0.0809,0.02719795096858224,2.499993433793227,0.026417006422835954,0.12608990195123604,0.9642516979502881,0.18110437988480454,0.04781819402374338,0.1417789783989013,0.044920255822176625,30.161176854856592,138.54434452942894,23.46302198987732,64.86142918697448,112.50106623393985,18.380927765762735,47.03006351164271,202.02050336089843,38.640478095590794,23.823210502104303,2300.4638500629612,22.689692419055064,151.0832009781152,2455122.2211002666,143.3545215507038,0.4004735648632049,0.0733192265033721,True
HIP 57050 c,GJ 1148c,HIP 57050,HIP57050,hip57050,0.339,0.014,0.014,0.1686,0.0014,0.0014,0.366,0.027,0.028,0,3357.6,48.4,0.16,0.066,4.88,0.01,0.367,0.008,0.374,0.009,11.7871,1.6,0.09076,0.0013785072793429665,0.16874188355959005,0.0013198571064345632,0.02574245583147866,0.35413837194890063,0.09323103675204081,0.016466168390890823,0.3695265751865206,0.014567243452898393,2.782048491616493,-97.84449971070963,3.1509056858352125,34.93747086818133,95.92257698969588,29.549264645316526,103.45684115094403,163.2877986368062,130.00399519865135,0.005906490640825268,41.37811604885082,0.005504112024254937,0.25999124301597476,2455188.610355651,0.25529344379901886,0.1512778550386428,0.0817849785089492,False
HIP 57050 b,GJ 1148 b,HIP 57050,HIP57050,hip57050,0.26,0.03,0.029,0.9302,0.0088,0.0086,0.27,0.14,0.17,1,3357.6,48.4,0.16,0.066,4.88,0.01,0.367,0.008,0.374,0.009,11.7871,1.6,0.09076,0.007904722493381144,0.9254086821190918,0.007604959963625757,0.03526588667055777,0.23613394148145878,0.1137178370616192,0.07968471385880177,0.4457060366204071,0.07391985445373084,7.430576847615043,-149.08464537669522,7.335299644428545,42.09040927820524,89.1055642189115,44.460957696013025,136.08414308913217,207.72633120009235,98.62109146515783,1.647026512231605,531.5832375542656,1.6677141348653777,8.324846067465842,2455431.8451504796,8.48168371943757,0.1512778550386428,0.0817849785089492,False
HIP 57087 b,GJ 436 b,HIP 57087,HIP57087,hip57087,0.0668,0.0022,0.0022,0.02849,0.0002,0.0002,0.145,0.027,0.027,0,3586.1,36.4,0.099,0.078,4.841,0.009,0.417,0.008,0.441,0.009,10.6301,1.52,0.1025,0.000191454223335729,0.028480522389935186,0.00019287344876469173,0.008632382026248483,0.07764935881482352,0.04239989708932758,0.01804575815965595,0.1530265318165818,0.01778002629948261,7.511259143489077,-33.09152746734086,7.642201588515842,42.081876226747305,94.1696573931094,40.347778601175506,121.94143931689776,180.04633066603088,119.89802458398049,1.6300116043144186e-05,2.6438693196533327,1.6069474451541055e-05,0.05331828724592924,2455197.40783252,0.0543453530408442,0.0821361765265464,0.0704304352402687,False
HIP 63510,HIP 63510,HIP 63510,HIP63510,hip63510,74.1,3.1,3.2,4.775,0.057,0.054,0.309,0.028,0.025,0,3833.4,31.6,0.247,0.08,4.713,0.01,0.558,0.008,0.587,0.011,9.43,1.45,0.08686,0.035689988038927645,4.954350412575219,0.03597416516474006,2.239165904572687,92.97605749728137,2.250488562403561,0.023500073929607568,0.301214116263402,0.02512659985523774,5.527052625974932,149.17223921887677,5.956696940714551,1.5193893356799038,127.91175535582332,1.5959243311142473,2.8184249976953453,57.390049744333844,2.8267157829135527,29.709924466929806,4898.961792082653,32.6086977647974,63.173032441176474,2454254.706635228,70.55383393447846,14.465723037719728,0.2340473979711532,True
HIP 74995 b,GJ 581 b,HIP 74995,HIP74995,hip74995,0.051,0.002,0.0019,0.04099,0.00043,0.00044,0.02,0.022,0.014,0,3490.4,42.5,-0.088,0.074,4.942,0.013,0.315,0.007,0.319,0.01,11.5741,1.61,0.15875,0.00044810994810836474,0.04097277039118933,0.0004113329152735934,0.006849506506914606,0.0583612488637589,0.028182009033257835,0.015158570096895994,0.0224472302986535,0.019097647605898927,234.19855583586465,104.7564950253026,52.064741639092716,42.03235720900849,90.37319545886662,41.48330931410247,127.65070325440928,174.60388179172554,127.06085701165114,0.00012489052142239387,5.368793398078308,0.0001242050286149876,0.9132121889851987,2455197.945043176,0.9140208372846246,0.0567036941647529,0.0922302454710006,False
HIP 74995 c,GJ 581 c,HIP 74995,HIP74995,hip74995,0.0159,0.0022,0.0022,0.07358,0.00077,0.00078,0.12,0.12,0.084,1,3490.4,42.5,-0.088,0.074,4.942,0.013,0.315,0.007,0.319,0.01,11.5741,1.61,0.15875,0.0008008760964068468,0.0735720687209966,0.0007401759643278077,0.0030238173708276236,0.017798558960385746,0.012007822087744854,0.056609589976073266,0.07892288576610988,0.10398268319180405,188.6165932035462,76.02759741265321,64.32705033430402,48.553449517244495,91.59503047458257,43.96989752332421,117.19537353728005,182.01100672580708,118.20339826029124,0.0035040995924617846,12.919420093891837,0.0033938338656991363,2.2130887950770557,2455199.083021555,4.3001660872250795,0.0567036941647529,0.0922302454710006,False
HIP 83043 b,GJ 649 b,HIP 83043,HIP83043,hip83043,0.275,0.022,0.021,1.1325,0.0087,0.0087,0.17,0.1,0.1,0,3807.2,33.9,0.044,0.083,4.759,0.008,0.502,0.008,0.53,0.01,9.5516,1.59,0.09631,0.00793819545397434,1.1276391979637514,0.007987097671913634,0.04523292221109648,0.31753945764831126,0.18680699814708057,0.08405641135664906,0.13437515641630482,0.08837354238818962,39.360744854798945,-10.046880752333562,38.242980177143835,42.878834218176806,89.04042649767726,43.17915331922228,122.69975725857589,178.96505211701978,122.75324394411379,2.7558236930888143,600.5316730902874,2.907690831654577,473.2536066872999,2455204.1017109696,77.48533221706748,0.03464075922966,0.0506280213594436,False

